Quasinormal modes of Proca fields in a Schwarzschild-AdS spacetime

We present new results concerning the Proca massive vector field in a Schwarzschild-AdS black hole geometry. We provide a first principles analysis of Proca vector fields in this geometry using both the vector spherical harmonic (VSH) separation method and the Frolov-Krtou\v{s}-Kubiz\v{n}\'{a}k-Santos (FKKS) method that separates the relevant equations in spinning geometries. The analysis in the VSH method shows, on one hand, that it is arduous to separate the scalar-type from the vector-type polarizations of the electric sector of the Proca field, and on the other hand, it displays clearly the electric and the magnetic mode sectors. The analysis in the FKKS method is performed by taking the nonrotating limit of the Kerr-AdS spacetime, and shows that the ansatz decouples the polarizations in the electric mode sector even in the nonrotating limit. On the other hand, it captures only two of the three possible polarizations, the magnetic mode sector is missing. The reason for the absence of this polarization is related to the degeneracy of the principal tensor in static spherical symmetric spacetimes. The degrees of freedom and quasinormal modes in both separation methods of the Proca field are found. The frequencies of the quasinormal modes are also computed. For the electric mode sector in the VSH method the frequencies are found through an extension, which substitutes number coefficients by matrix coefficients, of the Horowitz-Hubeny numerical procedure, whereas for the magnetic mode sector in the VSH method and the electric sector of the FKKS method it is shown that a direct use of the procedure can be made. The values of the quasinormal mode frequencies obtained for each method are compared and showed to be in good agreement with each other. This further supports the analytical approaches presented here for the behavior of the Proca field in a Schwarzschild-AdS black hole background.

==> ALL_QNM_SAdS_KFK.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    453845,      12266]
NotebookOptionsPosition[    383847,      11057]
NotebookOutlinePosition[    384298,      11074]
CellTagsIndexPosition[    384255,      11071]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["QNMs of ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "4"], TraditionalForm]],
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "eefd2d21-79b0-4289-860d-aefd9e3731da"],
 StyleBox[" in Schwarzschild-AdS(Massive)",
  FontColor->RGBColor[1, 0, 0]]
}], "Section",
 CellChangeTimes->{{3.8008186346405*^9, 3.800818646267356*^9}, {
  3.8009663596267705`*^9, 
  3.8009663601413937`*^9}},ExpressionUUID->"c2a763ea-0ac6-40c8-b1ce-\
9e36845f11e6"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Quit", "[", "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8008186488548527`*^9, 3.8008186531081443`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f21a655e-5920-45b0-991d-659d5862a781"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.800887851648492*^9, 3.800887854814024*^9}, {
  3.800887901085252*^9, 3.8008879077095766`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"81594100-8282-4d7e-852c-b58f8b7a17b2"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"de", " ", "is", " ", "number", " ", "space"}], "+", 
       RowBox[{"time", " ", "dimensions"}]}], ";", " ", 
      RowBox[{"rplus", " ", "is", " ", "size", " ", "of", " ", 
       RowBox[{"BH", ":"}]}]}], "*)"}], "Text"], 
   RowBox[{
    RowBox[{
     RowBox[{"de", "=", "4"}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l", "=", "1"}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rplus", "=", "100"}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", "s_", "]"}], ":=", 
      RowBox[{"1", "/", "s"}]}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"r0", "[", "s_", "]"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "de"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "de"}], "+", "3"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"de", "-", "3"}], ")"}]}], ")"}]}]}], ";"}]}]}],
  FontSize->14]], "Input",
 CellChangeTimes->{
  3.8008887047438045`*^9, {3.8008888311137767`*^9, 3.800888831297286*^9}, {
   3.801261608362751*^9, 3.801261629002127*^9}, {3.8012617530697947`*^9, 
   3.8012617587499943`*^9}, {3.8012618298124304`*^9, 3.8012618499445486`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3a1da3d6-2711-4dc2-a677-38a67eb0e03c"],

Cell[TextData[StyleBox["Functions according to Horowitz-Hubeny\
\[CloseCurlyQuote]s notation",
 FontSize->16,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.8008187119806957`*^9},ExpressionUUID->"ac93d8f1-19d3-4f4d-ba8e-\
a9be4457f02f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", "+", " ", 
        RowBox[{"x", "^", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", "*", 
         RowBox[{"x", "^", "5"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"x", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"3", "*", 
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], "*", 
         RowBox[{"x", "^", "4"}]}]}], ")"}], " ", "+", " ", 
      RowBox[{"2", " ", "I", " ", "w", " ", 
       RowBox[{"x", "^", "2"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "l"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}], " ", 
       RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"m", "^", "2"}]}]}], "]"}]}], ";", 
  RowBox[{"u", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"x", ",", "l", ",", "m"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8012616586192503`*^9, 3.8012617297533875`*^9}, {
  3.8024995778427258`*^9, 3.8024995802480645`*^9}, {3.802499677831517*^9, 
  3.8024996781028185`*^9}, {3.8024997335514812`*^9, 3.802499733636593*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"729ba86f-f5dc-48ab-b1b0-090645bff2fb"],

Cell[TextData[StyleBox["Coefficients",
 FontSize->16,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.8008187312670703`*^9},ExpressionUUID->"6cf81fb7-e2f9-4b9b-9815-\
af38abc22316"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeficienteDeS", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeU", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeT", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"P", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"n", "*", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "*", 
       RowBox[{"coeficienteDeS", "[", 
        RowBox[{"0", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], "+", 
      RowBox[{"n", "*", 
       RowBox[{"coeficienteDeT", "[", 
        RowBox[{"0", ",", "w", ",", "l", ",", "m", ",", "rplus"}], 
        "]"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8008863726099224`*^9, 3.800886404358018*^9}, {
  3.8008865688161244`*^9, 3.8008865689806843`*^9}, {3.801261875853246*^9, 
  3.8012619826775017`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"5c352b5e-3612-43f2-a8f3-f62010338287"],

Cell[TextData[StyleBox["Initialization and maximum number iterations",
 FontSize->16,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.800818751434125*^9, 
  3.80081876801976*^9}},ExpressionUUID->"f97847b8-9e8e-4b8b-bc0b-\
2b0507d71d4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "w_", ",", "l_", ",", "m_", ",", "rplus_"}], "]"}], ":=",
    "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nit", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"m_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"rplus_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"P", "[", 
        RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], 
      " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", 
            RowBox[{"(", 
             RowBox[{"j", "-", "1"}], ")"}], 
            RowBox[{"coeficienteDeS", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
             "]"}]}], " ", "+", " ", 
           RowBox[{"j", " ", 
            RowBox[{"coeficienteDeT", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
              "rplus"}], "]"}]}], "+", 
           RowBox[{"coeficienteDeU", "[", 
            RowBox[{
             RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
            "]"}]}], ")"}], 
         RowBox[{"a", "[", 
          RowBox[{"j", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.800886423883819*^9, 3.800886447793824*^9}, {
   3.800886643355729*^9, 3.800886682113058*^9}, {3.8008867223134975`*^9, 
   3.8008867261622376`*^9}, {3.800886759172929*^9, 3.8008867696987667`*^9}, {
   3.80088684945341*^9, 3.800886849785574*^9}, {3.8008868975030484`*^9, 
   3.8008869248883195`*^9}, {3.80088701040158*^9, 3.8008870129996643`*^9}, {
   3.8008876795217752`*^9, 3.8008876815593243`*^9}, {3.800888040596113*^9, 
   3.8008880427403383`*^9}, {3.8008889167806263`*^9, 3.800888923226384*^9}, {
   3.8009658063018093`*^9, 3.80096581054064*^9}, 3.8009658449889674`*^9, {
   3.8009659883088512`*^9, 3.8009659915898404`*^9}, {3.8012619908805847`*^9, 
   3.8012620845819426`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ad12c752-83b3-4d11-ad94-0fe813c294a1"],

Cell[TextData[StyleBox["Result ",
 FontSize->16,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.800818829052503*^9, 3.800818830015926*^9}, {
   3.800818948551605*^9, 3.800819012029857*^9}, 
   3.8008896881834497`*^9},ExpressionUUID->"36d67700-06ee-447f-822a-\
b886375fe3a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"expressao", "[", 
    RowBox[{"NFin_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"m_", "?", "NumericQ"}], ",", 
     RowBox[{"rplus_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"h", "[", "rplus", "]"}]}], ")"}], "^", 
       RowBox[{"(", "i", ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "NFin"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.800818923478672*^9, 3.800818935111588*^9}, {
  3.80088707982994*^9, 3.80088714060532*^9}, {3.8008871762350483`*^9, 
  3.8008871763916245`*^9}, {3.8008873102924767`*^9, 3.80088733678057*^9}, {
  3.800888949197913*^9, 3.80088896118687*^9}, {3.80088904485318*^9, 
  3.8008890449269905`*^9}, {3.800889150231277*^9, 3.800889194420077*^9}, {
  3.800965928484722*^9, 3.800965934462717*^9}, {3.8009660107857256`*^9, 
  3.800966020993476*^9}, {3.8012621006000967`*^9, 3.8012621547003565`*^9}, {
  3.801262238162105*^9, 3.801262244589912*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"594d43bf-1947-4547-a896-6a60a0618c05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.5536328255501322`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.5418923907541815`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8012621671650157`*^9, 3.801262187321127*^9}, 
   3.8012623066140013`*^9, {3.8012623660360794`*^9, 3.8012623938546677`*^9}, {
   3.8012625291371517`*^9, 3.801262576866664*^9}, 3.801262655408533*^9, {
   3.801262746795722*^9, 3.801262756804921*^9}, {3.8012628613480415`*^9, 
   3.8012628651139417`*^9}, {3.8012629069332542`*^9, 
   3.8012629200621357`*^9}, {3.801262954082584*^9, 3.8012629562417793`*^9}, {
   3.8012630020984697`*^9, 3.801263002207214*^9}, {3.801263061391576*^9, 
   3.8012630633333797`*^9}, {3.8012631253345604`*^9, 
   3.8012631264874763`*^9}, {3.801263160810316*^9, 3.8012632815433984`*^9}, 
   3.801263353244632*^9, {3.8012963421820326`*^9, 3.801296391870802*^9}, {
   3.8012964662633734`*^9, 3.801296554168186*^9}, 3.801296609428852*^9, {
   3.801296797036931*^9, 3.801296797352337*^9}, 3.8012969125730352`*^9, {
   3.8012969768747416`*^9, 3.801296978820793*^9}, {3.801297016953327*^9, 
   3.8012970175427885`*^9}, {3.8013134074857817`*^9, 3.801313420266961*^9}, {
   3.8013134619629183`*^9, 3.8013134631089582`*^9}, 3.801313739502996*^9, {
   3.801313824558017*^9, 3.801313826379816*^9}, {3.801314097255908*^9, 
   3.801314102612295*^9}, {3.801314280106386*^9, 3.8013142805176125`*^9}, {
   3.8013143168103895`*^9, 3.801314317990659*^9}, {3.801314418767349*^9, 
   3.801314435918289*^9}, {3.801314510974497*^9, 3.801314511368909*^9}, {
   3.801314596602768*^9, 3.8013146053493624`*^9}, {3.801314695055456*^9, 
   3.801314698146923*^9}, {3.8013150818412123`*^9, 3.8013150820008125`*^9}, {
   3.80142293182624*^9, 3.8014229455555353`*^9}, {3.8014230020683756`*^9, 
   3.801423095760765*^9}, {3.801423225140689*^9, 3.8014232585822268`*^9}, {
   3.8014234265354843`*^9, 3.801423437458234*^9}, {3.8014243505308275`*^9, 
   3.8014245051831617`*^9}, {3.802519591708507*^9, 3.8025196024650855`*^9}, {
   3.8025196333818674`*^9, 3.8025196671491327`*^9}, {3.8025197074184427`*^9, 
   3.8025197081147413`*^9}, {3.8025197681426063`*^9, 3.802519792451379*^9}, {
   3.802519842326915*^9, 3.802519929617872*^9}, {3.8025200317881064`*^9, 
   3.8025200579996166`*^9}, {3.8025202618635263`*^9, 3.802520273465644*^9}, {
   3.802520399181533*^9, 3.8025204024548607`*^9}, {3.8025205718048773`*^9, 
   3.802520571998359*^9}, {3.8025208349073734`*^9, 3.8025208353077984`*^9}, {
   3.8025208973178587`*^9, 3.802520898122981*^9}, {3.802520930212699*^9, 
   3.8025209448970394`*^9}, 3.807970084866517*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"bed28afd-7fbf-4bc9-91f0-ef31732a6b03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.163095624317288`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.6992039927460436`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.800818946888089*^9, {3.8008871291469707`*^9, 3.800887146507533*^9}, 
   3.8008871921105494`*^9, {3.800887327430581*^9, 3.8008873517427735`*^9}, {
   3.8008889412204657`*^9, 3.8008889619559374`*^9}, 3.8008890481393647`*^9, {
   3.800889151276482*^9, 3.80088919504342*^9}, 3.8008897693681803`*^9, 
   3.8009660347312403`*^9, 3.8012621924922667`*^9, 3.801262284634795*^9, 
   3.801262416275669*^9, 3.8012625533086777`*^9, 3.801262642991771*^9, 
   3.8012627324819837`*^9, 3.8012628281455574`*^9, 3.801262892772956*^9, 
   3.8012629486520834`*^9, 3.8012629832465444`*^9, 3.801263034644185*^9, 
   3.801263091125043*^9, 3.801263139560729*^9, {3.8012631783314495`*^9, 
   3.801263222667638*^9}, {3.801263258141995*^9, 3.8012632663141637`*^9}, 
   3.801263302394621*^9, 3.801263354373584*^9, 3.801295742375819*^9, 
   3.8012963633301835`*^9, 3.8012963964708757`*^9, {3.8012964750463986`*^9, 
   3.801296547092905*^9}, 3.801296602663368*^9, 3.801296640981081*^9, 
   3.8012967985762873`*^9, 3.8012969156055837`*^9, {3.8012970077581453`*^9, 
   3.8012970265044756`*^9}, 3.8013134245179152`*^9, {3.8013137372257123`*^9, 
   3.801313761238496*^9}, 3.801313859728469*^9, 3.801314277414948*^9, 
   3.801314314015774*^9, 3.801314370536598*^9, 3.8013144755961246`*^9, 
   3.8013145739263363`*^9, 3.8013146690834775`*^9, 3.8013147696078005`*^9, 
   3.801315116369852*^9, 3.8014229594563327`*^9, {3.8014230227430468`*^9, 
   3.8014230643208427`*^9}, 3.801423212204257*^9, 3.8014233144991393`*^9, 
   3.8014234726790953`*^9, {3.801424364496459*^9, 3.8014244080451736`*^9}, {
   3.801424448802962*^9, 3.8014245093831267`*^9}, 3.802519609771287*^9, 
   3.8025196502894297`*^9, 3.8025197009896975`*^9, 3.802519734659631*^9, {
   3.802519782177874*^9, 3.8025197953049264`*^9}, {3.802519864933147*^9, 
   3.8025198798408895`*^9}, {3.8025199182004223`*^9, 3.8025199448512535`*^9}, 
   3.8025200428172703`*^9, 3.802520127636326*^9, 3.80252022286229*^9, 
   3.802520259421853*^9, 3.8025205665772676`*^9, 3.8025207356106586`*^9, {
   3.802520891088585*^9, 3.802520916291453*^9}, 3.8025209579836583`*^9, 
   3.807970089858206*^9, 3.840035105269811*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"76351fbd-854c-47bc-a7fb-2fd3ecaebfc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", "-", " ", 
          RowBox[{"I", " ", "0.020003407494867547`"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802538671542797*^9, 3.802538689322237*^9}, {
  3.802538978393079*^9, 3.8025389813441076`*^9}, {3.8025390114266787`*^9, 
  3.802539015121772*^9}, {3.802539305297068*^9, 3.802539309967561*^9}, {
  3.8025395510430207`*^9, 3.8025395520653205`*^9}, {3.802542534093111*^9, 
  3.802542537208807*^9}, {3.802542587067438*^9, 3.80254258795702*^9}, {
  3.80798916616533*^9, 3.807989200255213*^9}, {3.807989617040389*^9, 
  3.8079896425690575`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5767833b-95e9-4ab6-8689-3da2b81f2aee"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 15, 2, 20842167165748958332, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8079700727341757`*^9, {3.8079891808130093`*^9, 3.8079892069603972`*^9}, {
   3.8079896245129538`*^9, 3.807989650064207*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"af6771ab-8ebf-4c14-b089-681173d2aea9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.02000340749486528`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.802538804664708*^9, {3.802539007058325*^9, 3.802539021722308*^9}, 
   3.802539331153892*^9, 3.802539563509674*^9, 3.8025425495041213`*^9, 
   3.802542604409048*^9, 3.807970072738165*^9, {3.8079891808459234`*^9, 
   3.807989206986328*^9}, {3.8079896245453815`*^9, 3.807989650090111*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"a9930198-5a32-401a-9104-b33347251f50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"expressao", "[", 
   RowBox[{"40", ",", 
    RowBox[{"0", "-", 
     RowBox[{"I", " ", "150.06"}]}], ",", "l", ",", "0", ",", "100"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8025388450976048`*^9, 3.8025389655443707`*^9}, {
  3.802539025636629*^9, 3.802539026964106*^9}, {3.8025393347293515`*^9, 
  3.8025393778596697`*^9}, {3.8025395349520884`*^9, 3.8025395404483943`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"19da7dfd-5b75-4e2b-9586-9642d03321c3"],

Cell[BoxData[
 RowBox[{"0.21952132350664935`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.802538851514619*^9, 3.8025389670794954`*^9}, 
   3.802539028918851*^9, {3.8025393397050285`*^9, 3.8025393792110295`*^9}, 
   3.8025395419882407`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"adff760a-df11-400c-9b06-b80beac9b757"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8025393505659637`*^9, 
  3.8025393518824434`*^9}},ExpressionUUID->"cbd5c231-fb62-4588-ac40-\
053f2574fe21"],

Cell[CellGroupData[{

Cell["Table r= 1, from 0.01 to 0.50", "Item",
 CellChangeTimes->{{3.802538211610027*^9, 3.80253823040547*^9}, {
  3.84003518671686*^9, 
  3.840035186897952*^9}},ExpressionUUID->"d039847d-007f-4ea8-a76c-\
3c974bec5a2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"l", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expressao", "[", 
          RowBox[{"40", ",", "w", ",", "l", ",", " ", "0.01", ",", "1"}], 
          "]"}], "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", 
          RowBox[{"2", "-", " ", 
           RowBox[{"I", " ", "1.6"}]}]}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.840035254263883*^9, 3.840035258258484*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"dcd9677f-7fc7-464c-ba98-a0361aca27be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.1630956243172843`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.6992039927460443`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8400353247910075`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"bb32e12c-19c7-4c1b-8082-9f443b90d2de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"200", ",", "w", ",", "l", ",", " ", "0.01", ",", "1"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", "-", " ", 
          RowBox[{"I", " ", "1.6"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.840035338946196*^9, 3.84003536246815*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8905505e-e3cf-447e-9f55-54213aab9805"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.1630996710697468`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.6992111580627638`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8400353522756815`*^9, 3.8400354908633404`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"dc04285a-4691-4bfd-99ec-8bfdb2c2b2bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.01", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0.01", "-", " ", 
          RowBox[{"I", " ", "150"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "MachinePrecision"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.840035306525547*^9, 3.840035311545806*^9}, {
  3.8457107081796575`*^9, 3.8457107106576557`*^9}, {3.8457107648660374`*^9, 
  3.845710807024407*^9}, {3.8457108409775977`*^9, 3.845710892045599*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"f0b0d878-350a-4bd6-9c47-6134f24f50d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "8.044717967051772`*^-20"}], "-", 
    RowBox[{"150.06937900691253`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8400353299981155`*^9, {3.845710704460355*^9, 3.8457107118300843`*^9}, 
   3.845710789414942*^9, 3.845710822109733*^9, {3.8457108604396715`*^9, 
   3.8457108927302976`*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"78fccc1e-f03c-48be-86c2-686372109a19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"100", ",", "w", ",", "l", ",", "0", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0.1", "-", " ", 
          RowBox[{"I", " ", "150"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.840035541829296*^9, 3.8400355429161034`*^9}, {
  3.8457110501609497`*^9, 3.845711050408968*^9}, {3.8457110881222143`*^9, 
  3.845711088544808*^9}, {3.845711132281357*^9, 3.845711132905163*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"13b1cac2-1c2d-411e-b6ac-3f0226e3330c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.937640526142523`*^-14", "-", 
    RowBox[{"150.0479208479296`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8400356019740286`*^9, 3.845711076276187*^9, {3.845711120435646*^9, 
   3.8457111497386284`*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"2b2977ee-8deb-4c6c-919c-832f96c2b5db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"expressao", "[", 
           RowBox[{"40", ",", "w", ",", "l", ",", " ", 
            RowBox[{"0.05", "*", "j"}], ",", "1"}], "]"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"2", "-", " ", 
            RowBox[{"I", " ", "1.6"}]}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.802520589595431*^9, 3.802520707602172*^9}, {
   3.8025209115948863`*^9, 3.802520911881283*^9}, {3.8025209945310526`*^9, 
   3.8025210230161505`*^9}, {3.8025210827247086`*^9, 3.802521089769682*^9}, 
   3.802538564766938*^9, {3.8400352037750916`*^9, 
   3.840035212468875*^9}},ExpressionUUID->"a4022a47-7209-4fa9-a077-\
130e3e1c619d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.1630956243172843`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.6992039927460443`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.1657983053585372`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.7031640731315518`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.1722973426662597`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.7127054585583081`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.1824379064078987`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.7276434613829108`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.1959925637369215`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.7476994416521874`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.212682786250649`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.7725190400070288`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.232202636773787`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.8016940962436878`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.254241096287`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.8347859208832265`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.2785003348565342`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.871347621650638`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.304708466777102`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9109435559978982`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.3326265767145467`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9531645984822272`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802521077357621*^9, 3.8025212239828277`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"14c54c38-f845-4fa2-8984-470ddf95202f"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"expressao", "[", 
           RowBox[{"40", ",", "w", ",", "l", ",", 
            RowBox[{"0.05", "*", "j"}], ",", "100"}], "]"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"0.1", "-", " ", 
            RowBox[{"I", " ", "150.06"}]}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8025861066028357`*^9, 3.8025861196112633`*^9}, {
  3.8400352286444197`*^9, 
  3.8400352323437204`*^9}},ExpressionUUID->"f80b0243-4d1d-4be1-a50f-\
d69bfe51e88f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1.3056426907179107`*^-16"}], "-", 
      RowBox[{"150.06937900691253`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "2.4367860460942643`*^-14"}], "-", 
      RowBox[{"150.81947494335512`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"1.2407709188295415`*^-23", "-", 
      RowBox[{"152.63382888325714`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"4.652890945610781`*^-25", "-", 
      RowBox[{"155.4959847774191`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"5.169878828456423`*^-25", "-", 
      RowBox[{"159.38504578368833`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "4.341890422336449`*^-27"}], "-", 
      RowBox[{"164.2826372255478`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "1.2407709188295415`*^-23"}], "-", 
      RowBox[{"170.1825262986471`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "5.348379852902066`*^-13"}], "-", 
      RowBox[{"177.1040460552182`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "3.2311742677852644`*^-26"}], "-", 
      RowBox[{"185.1129780627051`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"2.034864306880448`*^-22", "-", 
      RowBox[{"194.36049426110455`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"6.058451752097371`*^-28", "-", 
      RowBox[{"205.17436202316148`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8025861543417163`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"0f087cbe-8989-47de-b7e5-d5258da976f6"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.01", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4", "-", " ", 
          RowBox[{"I", " ", "4"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025962617372065`*^9, 3.8025962733910384`*^9}, {
  3.8025963485928464`*^9, 3.802596370355633*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"927d28ab-67d5-412c-ad58-22aeca539f62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.8444207526859713`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.152342166354984`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.802596301170698*^9, {3.802596341035063*^9, 3.80259637206905*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"b660fd5d-7c1d-471c-b91c-1f25ce8ae12a"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.01", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6", "-", " ", 
          RowBox[{"I", " ", "6"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025963822577963`*^9, 3.80259638425449*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8217a778-4a42-4cd6-ae81-653b4c793319"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.649997180696394`", "\[VeryThinSpace]", "-", 
    RowBox[{"6.5726354051929965`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8025963863478556`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"44da0f8d-44c9-4e08-982e-268ad43a1d33"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.01", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8", "-", " ", 
          RowBox[{"I", " ", "8"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802596448826765*^9, 3.8025964524570193`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"17725f14-e5eb-4cad-a31b-efd72b4e38b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"7.818222189849937`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.693089064069218`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.80259645433604*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"dc1f6c2a-3f05-46c2-996d-0cb119b6478c"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.01", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10", "-", " ", 
          RowBox[{"I", " ", "10"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025964601793633`*^9, 3.8025964664762907`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"a4d484c5-a6d5-4321-98b4-eef5c7e532f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"11.76497130241804`", "\[VeryThinSpace]", "-", 
    RowBox[{"10.664495654768396`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8025964702392254`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6648f7a5-10df-4dde-9aa0-cca605cfd889"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8026078046850867`*^9, 
  3.8026078102893076`*^9}},ExpressionUUID->"5d710c16-29c8-448e-b0a3-\
b174d8b63a0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Table for m=0.51, r=1,...,10", "Item",
 CellChangeTimes->{{3.802538237977198*^9, 
  3.80253825452496*^9}},ExpressionUUID->"10fca49b-df75-4839-821a-\
c2c5ff118d25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.50", ",", "2"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", "-", " ", 
          RowBox[{"I", " ", "4"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025266385747833`*^9, 3.8025266440671177`*^9}, {
  3.8025267754227276`*^9, 3.8025267762904425`*^9}, {3.8025268292667274`*^9, 
  3.802526832672617*^9}, {3.8400356110965767`*^9, 
  3.8400356123154936`*^9}},ExpressionUUID->"9bfdc09a-4068-4113-adfd-\
ef8133315ac1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.465305924055632`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.329922560461008`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8025267667409515`*^9, 3.8025268019698505`*^9, 
  3.8025268488184395`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a6f23927-a794-44cb-abbc-67c1717c2e97"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.50", ",", "3"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0.5", "-", " ", 
          RowBox[{"I", " ", "6"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025273571414566`*^9, 3.8025273594932175`*^9}, 
   3.8025274203639603`*^9, {3.8025275059579678`*^9, 3.802527512829587*^9}, {
   3.802527552010808*^9, 3.802527552701952*^9}, {3.840035614169135*^9, 
   3.840035614323062*^9}},ExpressionUUID->"9d30c3ac-a3f1-48a7-a7a4-\
78a79dec150f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.5269018509511407`", "\[VeryThinSpace]", "-", 
    RowBox[{"6.796041897622766`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8025274132449675`*^9, 3.802527496103329*^9, {3.8025275439683223`*^9, 
   3.802527568730074*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"0d12a44a-058a-4a20-bf35-369bf7c7b391"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.50", ",", "4"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0.5", "-", " ", 
          RowBox[{"I", " ", "6"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802527607321212*^9, 3.8025276079186416`*^9}, {
  3.8400356156451697`*^9, 
  3.8400356157540407`*^9}},ExpressionUUID->"bd74d151-b027-445f-8007-\
d1c219906cd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.465092295608765`", "\[VeryThinSpace]", "-", 
    RowBox[{"9.303013833083368`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8025276361122*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"8326c438-1155-4a13-a26b-f5247a284466"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.50", ",", "5"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", "-", " ", 
          RowBox[{"I", " ", "10"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802527651447214*^9, 3.802527652239088*^9}, 
   3.80252805383259*^9, {3.802528967334532*^9, 3.802528968710826*^9}, {
   3.8025292585155354`*^9, 3.80252926000856*^9}, {3.8400356167074556`*^9, 
   3.8400356168064384`*^9}},ExpressionUUID->"d564230f-8bf8-4bfa-adc7-\
2bfc1e7c17d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.272874341772498`", "\[VeryThinSpace]", "-", 
    RowBox[{"11.82341392874524`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8025278223429604`*^9, 3.8025281762321453`*^9, 
  3.8025290268334055`*^9, 3.80252927373878*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"cf265f8b-36af-4626-96bb-83c3fe6288c7"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.50", ",", "6"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", "-", " ", 
          RowBox[{"I", " ", "11"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025292899813695`*^9, 3.8025292943606377`*^9}, {
  3.840035618038578*^9, 
  3.840035618143531*^9}},ExpressionUUID->"926a4c13-6003-4fa4-823e-\
53184c2ca8fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.9254305975044987`", "\[VeryThinSpace]", "-", 
    RowBox[{"14.345587258047606`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8025293106360836`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"8b19cdb5-d8cd-4be9-adaa-ae8201884fed"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.50", ",", "7"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", "-", " ", 
          RowBox[{"I", " ", "16"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025380974571*^9, 3.802538105302089*^9}, {
  3.840035619067438*^9, 
  3.8400356191847167`*^9}},ExpressionUUID->"b8ea5a9a-f594-4d5d-ba97-\
7a0a8f4c7c7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.323029305828884`", "\[VeryThinSpace]", "-", 
    RowBox[{"16.86498937113044`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802538119027376*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"797abda3-7b12-4f27-bb78-96f6b520af55"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.50", ",", "8"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", "-", " ", 
          RowBox[{"I", " ", "18"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025381236101427`*^9, 3.802538130488744*^9}, {
  3.8400356204396687`*^9, 
  3.8400356205002165`*^9}},ExpressionUUID->"2164480a-3ad4-41c7-bc24-\
002c605633ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.13994203059987`*^-27", "-", 
    RowBox[{"18.56358329735789`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802538152981552*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"dd487497-175c-418a-a259-4944ea9e8f7a"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.50", ",", "9"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0.1", "-", " ", 
          RowBox[{"I", " ", "20"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025381446717815`*^9, 3.8025381536587396`*^9}, {
  3.840035621293707*^9, 
  3.840035621342166*^9}},ExpressionUUID->"fc396248-7872-47b6-a396-\
be84db73c6e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "1.6155871338926322`*^-26"}], "-", 
    RowBox[{"20.015487695461285`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802538169528291*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"f9f91b02-b4b8-4d39-8a27-e86f68fa8939"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "0.50", ",", "10"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", "-", " ", 
          RowBox[{"I", " ", "20"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025236001625233`*^9, 3.802523615023678*^9}, {
  3.8025243740201244`*^9, 3.8025243781139145`*^9}, {3.802524466260771*^9, 
  3.8025244663933964`*^9}, {3.80252501282298*^9, 3.802525041275942*^9}, {
  3.8025266182890472`*^9, 3.8025266184177275`*^9}, {3.802538175097394*^9, 
  3.802538176411909*^9}, {3.840035623089981*^9, 
  3.8400356231590624`*^9}},ExpressionUUID->"0f32a76c-855c-4325-8349-\
72d170bf113d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "2.0194839173657902`*^-27"}], "-", 
    RowBox[{"21.79338515666481`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.80252375993784*^9, 3.802524421958706*^9, 
  3.802524492222904*^9, 3.8025250303543873`*^9, 3.802525221092464*^9, 
  3.8025266538080363`*^9, 3.8025381924609947`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"26d48ecc-1642-4b24-8659-21f064e22864"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Higher Mass", "Item",
 CellChangeTimes->{{3.802586184956506*^9, 3.802586196694332*^9}, {
  3.8280897510986233`*^9, 
  3.828089766326573*^9}},ExpressionUUID->"043aa8cf-10d7-433e-9f58-\
99c0334b727b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "1.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", "-", " ", 
          RowBox[{"I", " ", "4"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025862141365623`*^9, 3.8025862325470767`*^9}, {
  3.8400356246625214`*^9, 
  3.840035624714486*^9}},ExpressionUUID->"e3506ae6-c73f-4881-8ad5-\
4244f2d8a62b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.0805946106789417`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.0278992980197135`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802586242632993*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f852e0e6-ea2b-475f-b5d0-c08a9c83ed11"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "2.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", "-", " ", 
          RowBox[{"I", " ", "4"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802586301349874*^9, 3.8025863023980846`*^9}, {
  3.840035626374008*^9, 
  3.8400356264101067`*^9}},ExpressionUUID->"c0e53502-680e-4d2e-919c-\
3df1a92f2771"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.9776881647119424`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.227151000425707`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802586316440341*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"dde537ed-e81d-4a46-9533-3433c57680c1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "3.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5", "-", " ", 
          RowBox[{"I", " ", "6"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802586328252963*^9, 3.8025863284177103`*^9}, {
  3.8025863638571415`*^9, 3.8025863644146504`*^9}, {3.8025863955926266`*^9, 
  3.8025863960750885`*^9}, {3.8025864372373776`*^9, 3.802586437709104*^9}, {
  3.802586555638728*^9, 3.802586555929911*^9}, {3.840035627355262*^9, 
  3.840035627409667*^9}},ExpressionUUID->"265904b7-ec6c-4d74-b3ba-\
e62c72360e60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.926977936754573`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.4545783216966575`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.80258635072151*^9, {3.8025863858925*^9, 3.802586410470846*^9}, 
   3.8025864528880744`*^9, 3.802586564449624*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"25af9013-c98f-4d47-83bf-dc421f082d15"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "4.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5", "-", " ", 
          RowBox[{"I", " ", "6"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802586581412533*^9, 3.802586581572116*^9}, {
  3.8400356285600157`*^9, 
  3.8400356286194706`*^9}},ExpressionUUID->"6aed81dc-1eea-4336-93e7-\
24d7e1502a62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.901769129074911`", "\[VeryThinSpace]", "-", 
    RowBox[{"6.693045125431475`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802586592439517*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"09b27a5b-ade0-4be8-a52e-a7ba3b46d860"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "5.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6", "-", " ", 
          RowBox[{"I", " ", "7"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802586608982187*^9, 3.802586644632987*^9}, {
  3.8400356294953737`*^9, 
  3.8400356295327187`*^9}},ExpressionUUID->"bc4d75c1-4877-4b87-b826-\
111f5594d19d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.891125614152617`", "\[VeryThinSpace]", "-", 
    RowBox[{"7.937483444765395`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8025866270587873`*^9, 3.802586656089444*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"07090823-e7e6-4cec-89b5-942acfb2cc92"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "6.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"7", "-", " ", 
          RowBox[{"I", " ", "8"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802586665183406*^9, 3.8025866856760836`*^9}, {
  3.8400356319660945`*^9, 
  3.840035632071021*^9}},ExpressionUUID->"f05297ef-6deb-4985-884c-\
a09cd95d9526"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"7.8898664632504865`", "\[VeryThinSpace]", "-", 
    RowBox[{"9.18583171971618`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802586700214259*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"390bfa58-ff66-40e5-8070-663d9c4ebbfb"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "7.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8", "-", " ", 
          RowBox[{"I", " ", "10"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025867130807915`*^9, 3.8025867229715357`*^9}, {
  3.840035633092187*^9, 
  3.8400356331215496`*^9}},ExpressionUUID->"8f3303ef-0df2-498a-ae81-\
305c4b1c8d6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"8.89526343438297`", "\[VeryThinSpace]", "-", 
    RowBox[{"10.436969433134808`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802586731694005*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"47e625ea-2c10-4879-b56a-a0edfc3788b4"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "8.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"9", "-", " ", 
          RowBox[{"I", " ", "11"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025867574012775`*^9, 3.802586772129377*^9}, {
  3.840035634572256*^9, 
  3.84003563462636*^9}},ExpressionUUID->"e8cf05db-e690-426e-9ae0-\
27a99453f8eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.905723260648527`", "\[VeryThinSpace]", "-", 
    RowBox[{"11.690139504100054`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8025867662864065`*^9, 3.8025867822239695`*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"3f547ac8-9f9b-4d9b-9682-55d918c79d28"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "9.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10", "-", " ", 
          RowBox[{"I", " ", "12"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802586801085737*^9, 3.802586818209272*^9}, {
  3.840035635857196*^9, 
  3.840035635922633*^9}},ExpressionUUID->"ff5694f7-1a42-4918-83d7-\
1d1ea0157be7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"10.920213206351532`", "\[VeryThinSpace]", "-", 
    RowBox[{"12.944770355946886`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8025868289206305`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"9033b344-ace2-4366-a0ce-00cedcfd5522"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "10.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"11", "-", " ", 
          RowBox[{"I", " ", "13"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025868636261063`*^9, 3.802586874552966*^9}, {
  3.8400356373767834`*^9, 
  3.840035637458023*^9}},ExpressionUUID->"1f6d3441-d7c1-41d2-8d7d-\
1b42b9ab6c70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"11.937997666175326`", "\[VeryThinSpace]", "-", 
    RowBox[{"14.200415069572568`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8025868696536555`*^9, 3.8025868863921013`*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"d0eee434-8586-4970-b587-f029eab87020"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "10.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"13", "-", " ", 
          RowBox[{"I", " ", "14"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.80258743627839*^9, 3.8025874510634794`*^9}, {
  3.840035640765152*^9, 
  3.8400356408489866`*^9}},ExpressionUUID->"4aa90d9c-6732-41fc-82a9-\
a1e167bc9010"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"13.81688628117928`", "\[VeryThinSpace]", "-", 
    RowBox[{"16.438633661893864`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8025874450713043`*^9, 3.80258746687228*^9}},
 CellLabel->"Out[72]=",ExpressionUUID->"43ba3d9b-77c6-4bc8-9ad8-061d627105d3"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MuchHigher Mass", "Item",
 CellChangeTimes->{{3.8025868893419104`*^9, 3.8025868911370215`*^9}, {
  3.8280897573832335`*^9, 
  3.8280897643772926`*^9}},ExpressionUUID->"89fbc1d2-65cf-45e0-870f-\
50c989450f18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "20.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"22", " ", "-", " ", 
          RowBox[{"I", " ", "26"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802586907478257*^9, 3.8025869598311577`*^9}, {
  3.8025872156728888`*^9, 3.8025872158115177`*^9}, {3.802587277145396*^9, 
  3.802587277266073*^9}, {3.802587338322113*^9, 3.8025873388494453`*^9}, {
  3.802587376232603*^9, 3.802587376768469*^9}, {3.8025875108614883`*^9, 
  3.8025875156620502`*^9}, {3.802587548447109*^9, 3.802587552933203*^9}, {
  3.840035657376048*^9, 
  3.8400356574898233`*^9}},ExpressionUUID->"5b9cd42d-9a2e-461b-8fc9-\
22d5bedf3cb8"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 74, 7, 20806754435820997293, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8025875553703103`*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"ab20b792-a0c5-4c65-a74e-ea3d9090ba28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"22.21143204224472`", "\[VeryThinSpace]", "-", 
    RowBox[{"26.766924603212495`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8025869281014757`*^9, 3.802586973332108*^9}, 
   3.8025872330080194`*^9, 3.8025872948351974`*^9, {3.8025873615809617`*^9, 
   3.802587377603734*^9}, 3.802587524901375*^9, 3.8025875553782883`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"84354531-475f-46ec-b971-0d5cbd7611f3"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "30.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"32", " ", "-", " ", 
          RowBox[{"I", " ", "36"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025875787617807`*^9, 3.8025875866228456`*^9}, {
  3.8400356595768194`*^9, 
  3.8400356598790693`*^9}},ExpressionUUID->"90e2f238-9a05-422b-a4c7-\
7389310f469a"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 75, 8, 20806754435820997293, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8025876068357344`*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"3595f6d6-8410-4802-ac9f-d36e6ea09d41"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"34.367628522847895`", "\[VeryThinSpace]", "-", 
    RowBox[{"41.48309356117568`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.80258760683869*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"2a678279-7f75-49b2-93e9-f8890fd424d8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expressao", "[", 
  RowBox[{"40", ",", 
   RowBox[{"35.", "-", 
    RowBox[{"42", " ", "\[ImaginaryI]"}]}], ",", "l", ",", "30.51", ",", 
   "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8025876247404766`*^9, 3.8025876524290504`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"d5825986-0c77-4aac-a745-593e09a34956"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.5870041990160484`*^7"}], "+", 
  RowBox[{"7.577509586720869`*^6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.802587632939005*^9, 3.802587653504322*^9}},
 CellLabel->"Out[78]=",ExpressionUUID->"3ab50c34-1c42-48be-9b89-e46c6f9d7f6b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "40.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"42", " ", "-", " ", 
          RowBox[{"I", " ", "46"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025876832508235`*^9, 3.8025876933393393`*^9}, {
  3.8400356611225796`*^9, 
  3.840035661232668*^9}},ExpressionUUID->"73152f9d-9ca4-42c5-976d-\
4be95cdd9671"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 79, 9, 20806754435820997293, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802587716923032*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"67ecbfab-da90-4ef7-a032-93c4233f7e9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"44.895740282935705`", "\[VeryThinSpace]", "-", 
    RowBox[{"52.6321887094784`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8025877169290514`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"4e387c60-8763-4d4f-9963-df76834984b3"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "l", ",", "50.50", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"42", " ", "-", " ", 
          RowBox[{"I", " ", "46"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802587736322193*^9, 3.8025877364468565`*^9}, {
  3.84003566225168*^9, 
  3.840035662358018*^9}},ExpressionUUID->"90ab032e-ed38-4435-bc9f-\
42af801d372f"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 80, 10, 20806754435820997293, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8025877713375435`*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"28e956cd-5a5b-491d-83c6-8c1e41e08438"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"53.81145673434713`", "\[VeryThinSpace]", "-", 
    RowBox[{"62.246144501099`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802587771341569*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"76c3aed6-d192-407b-aaf7-a0cf5253685c"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["QNMs of u2u3 by KFK ",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.828090126079667*^9, 3.828090126806559*^9}, {
  3.8280902282413073`*^9, 
  3.828090266980301*^9}},ExpressionUUID->"a3e269ab-fc5e-4224-9f3b-\
280b80bff73b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"9dc87355-9b20-4d6e-a113-a47665901c29"],

Cell[TextData[StyleBox["Parameters",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.809522889685701*^9, 
  3.8095228960924416`*^9}},ExpressionUUID->"eb8525b9-a41d-4b02-ab55-\
c17a5cb91719"],

Cell[BoxData[
 RowBox[{
  RowBox[{"de", "=", "4"}], ";", 
  RowBox[{"l", "=", "1"}], ";", 
  RowBox[{"rplus", "=", "100"}], ";", 
  RowBox[{
   RowBox[{"h", "[", "rplus_", "]"}], ":=", 
   RowBox[{"1", "/", "rplus"}]}], ";", 
  RowBox[{
   RowBox[{"r0", "[", "s_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "de"}], "+", "1"}], ")"}]}], "+", 
      RowBox[{"s", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "de"}], "+", "3"}], ")"}]}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"de", "-", "3"}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8012608848229237`*^9, 3.8012609534950714`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"90e88f9d-966a-4894-802f-41bae6f2edda"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]mono", "[", 
    RowBox[{"w_", ",", "l_", ",", "m_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"-", " ", "I"}], " ", 
    RowBox[{
     SuperscriptBox["m", "2"], "/", "w"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8025934899187365`*^9, 3.802593537033708*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"df9b8571-5f7a-4bba-b11e-2bb248fb7c77"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]p", "[", 
    RowBox[{"w_", ",", "l_", ",", "m_"}], "]"}], ":=", " ", 
   RowBox[{"I", "*", "w", "*", 
    FractionBox[
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", " ", "+", " ", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], "l", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}], 
         SuperscriptBox["w", "2"]]}]]}], 
     RowBox[{"2", "l", 
      RowBox[{"(", 
       RowBox[{"l", "+", "1"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.800890141961753*^9, 3.8008901559084463`*^9}, {
  3.8012607783220453`*^9, 3.8012607928127985`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"99c7cbc9-c7d0-412c-a8fb-9198fff2ddff"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.809350451975048*^9, 
  3.809350453916814*^9}},ExpressionUUID->"64921689-67f0-4388-91af-\
3aaf394b2cc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]m", "[", 
    RowBox[{"w_", ",", "l_", ",", "m_"}], "]"}], " ", ":=", " ", 
   RowBox[{"I", "*", "w", "*", " ", 
    FractionBox[
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", " ", "+", " ", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], "l", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}], 
         SuperscriptBox["w", "2"]]}]]}], 
     RowBox[{"2", "l", 
      RowBox[{"(", 
       RowBox[{"l", "+", "1"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.800890141961753*^9, 3.8008901559084463`*^9}, {
  3.8012607783220453`*^9, 3.8012607928127985`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"2742f848-43d8-48bd-a9d1-f00b99796b79"],

Cell[TextData[StyleBox["Polynomials following Horowitz - Hubeny",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8095247028013973`*^9, 3.8095247028223405`*^9}, 
   3.8095247502161884`*^9},ExpressionUUID->"b86e96cc-ad3c-4612-b083-\
c920097e1e9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{
      SuperscriptBox["x", "2"], "*", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "-", 
        SuperscriptBox[
         RowBox[{"\[Beta]mono", "[", 
          RowBox[{"w", ",", "l", ",", "m"}], "]"}], "2"]}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         SuperscriptBox["x", "2"], " ", "-", " ", 
         RowBox[{
          RowBox[{"r0", "[", 
           RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", 
          SuperscriptBox["x", "3"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8008901760056887`*^9, 3.8008902071583576`*^9}, {
  3.801260802215126*^9, 3.801260803052743*^9}, {3.8012609858641505`*^9, 
  3.8012611289821477`*^9}, {3.802593575031069*^9, 3.80259361148456*^9}, {
  3.807965187548114*^9, 3.8079652293584347`*^9}, {3.8079655487840457`*^9, 
  3.8079656036347165`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"fccc04f9-f0ce-4336-9641-1a12bac09c6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          SuperscriptBox[
           RowBox[{"\[Beta]mono", "[", 
            RowBox[{"w", ",", "l", ",", "m"}], "]"}], "2"]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "I", " ", "w", " ", 
           SuperscriptBox["x", "2"]}], " ", "+", " ", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"]}], "-", " ", 
          RowBox[{"3", 
           RowBox[{"r0", "[", 
            RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", 
           SuperscriptBox["x", "4"]}]}], ")"}]}], "-", " ", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"], "-", 
          RowBox[{
           RowBox[{"r0", "[", 
            RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", 
           SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8008901760056887`*^9, 3.8008902071583576`*^9}, {
   3.801260802215126*^9, 3.801260803052743*^9}, {3.8012609858641505`*^9, 
   3.8012611289821477`*^9}, {3.802593575031069*^9, 3.80259361148456*^9}, {
   3.807965187548114*^9, 3.8079652293584347`*^9}, {3.8079655487840457`*^9, 
   3.8079656036347165`*^9}, {3.809348436906355*^9, 3.8093484809099984`*^9}, {
   3.8093490869008694`*^9, 3.8093490878521194`*^9}, 3.809349742039916*^9, {
   3.809703438085605*^9, 3.80970344117233*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d35b9a54-3499-446b-a3b1-451844aee254"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          SuperscriptBox[
           RowBox[{"\[Beta]mono", "[", 
            RowBox[{"w", ",", "l", ",", "m"}], "]"}], "2"]}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "+", " ", 
         RowBox[{"l", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}], 
          SuperscriptBox["x", "2"]}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"2", " ", "I", " ", "w", " ", 
       RowBox[{"\[Beta]mono", "[", 
        RowBox[{"w", ",", "l", ",", "m"}], "]"}], " ", 
       SuperscriptBox["x", "2"]}], " ", "-", " ", 
      RowBox[{"2", "I", " ", "w", " ", 
       SuperscriptBox["x", "3"]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8008901760056887`*^9, 3.8008902071583576`*^9}, {
  3.801260802215126*^9, 3.801260803052743*^9}, {3.8012609858641505`*^9, 
  3.8012611289821477`*^9}, {3.802593575031069*^9, 3.80259361148456*^9}, {
  3.807965187548114*^9, 3.8079652293584347`*^9}, {3.8079655487840457`*^9, 
  3.8079656036347165`*^9}, {3.8093484907011333`*^9, 3.809348615271298*^9}, {
  3.809349114118238*^9, 3.8093491145470905`*^9}, {3.8093503131074996`*^9, 
  3.809350327253132*^9}, {3.8093503828828106`*^9, 3.809350392677252*^9}, {
  3.8093504327335005`*^9, 3.809350435634522*^9}, {3.8093505615320683`*^9, 
  3.809350564324934*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d8a93722-0697-45d6-92dc-5b5ffaab49e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{
       "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8008901760056887`*^9, 3.8008902071583576`*^9}, {
  3.801260802215126*^9, 3.801260803052743*^9}, {3.8012609858641505`*^9, 
  3.8012611289821477`*^9}, {3.802593575031069*^9, 3.80259361148456*^9}, {
  3.807965187548114*^9, 3.8079652293584347`*^9}, {3.8079655487840457`*^9, 
  3.8079656036347165`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"7cb9feef-f13e-4b34-bca3-debb10eede5b"],

Cell[TextData[StyleBox["Polynomial coeficients",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.80952472073217*^9, 3.809524720753104*^9}, 
   3.809524792779147*^9},ExpressionUUID->"658fa7f0-eae7-437d-9a36-\
33cd29e5de8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeficienteDeS", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{
          "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", 
           "\[Beta]mono"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeU", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{
          "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", 
           "\[Beta]mono"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeT", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{
          "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", 
           "\[Beta]mono"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"P", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"n", "*", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "*", 
       RowBox[{"coeficienteDeS", "[", 
        RowBox[{
        "0", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}],
         "]"}]}], "+", 
      RowBox[{"n", "*", 
       RowBox[{"coeficienteDeT", "[", 
        RowBox[{
        "0", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}],
         "]"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8008899134689484`*^9, 3.8008899260752277`*^9}, {
  3.8008900308310165`*^9, 3.8008900336873755`*^9}, {3.8012611736246395`*^9, 
  3.8012612595554047`*^9}, {3.8079652405611725`*^9, 3.8079653120778365`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9f68ec88-cb60-4b9c-8716-c50729303520"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.845875881255842*^9},ExpressionUUID->"2c5c2327-f511-48db-b505-\
5873b0037e36"],

Cell[TextData[StyleBox["Iterative calculation of series coeficients following \
Horowitz - Hubeny",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.809524733285387*^9, 3.8095247333049545`*^9}, 
   3.809524795326336*^9},ExpressionUUID->"4a4ee31d-a740-4c71-9ba8-\
56d53b625190"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{
    "0", ",", "w_", ",", "l_", ",", "m_", ",", "rplus_", ",", 
     "\[Beta]mono_"}], "]"}], ":=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nit", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", 
     RowBox[{"m_", "?", "NumericQ"}], ",", 
     RowBox[{"rplus_", "?", "NumericQ"}], ",", "\[Beta]mono_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{
     "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
     "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"P", "[", 
        RowBox[{
        "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}],
         "]"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", 
            RowBox[{"(", 
             RowBox[{"j", "-", "1"}], ")"}], 
            RowBox[{"coeficienteDeS", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
              "rplus", ",", "\[Beta]mono"}], "]"}]}], " ", "+", " ", 
           RowBox[{"j", " ", 
            RowBox[{"coeficienteDeT", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
              "rplus", ",", "\[Beta]mono"}], "]"}]}], "+", 
           RowBox[{"coeficienteDeU", "[", 
            RowBox[{
             RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
             "rplus", ",", "\[Beta]mono"}], "]"}]}], ")"}], 
         RowBox[{"a", "[", 
          RowBox[{
          "j", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", 
           "\[Beta]mono"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8008899321430235`*^9, 3.8008899708903522`*^9}, {
  3.801261267395864*^9, 3.801261379823393*^9}, {3.807965318170362*^9, 
  3.807965398387043*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"9ebdc407-4b25-41cd-9daf-efc432e366e4"],

Cell[TextData[StyleBox["Boundary condition at infinity = 0",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.809524771735787*^9, 
  3.8095247987999983`*^9}},ExpressionUUID->"3c2779b6-c409-424c-9ba2-\
c9f41d946329"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"expressao", "[", 
     RowBox[{"NFin_", ",", 
      RowBox[{"w_", "?", "NumericQ"}], ",", 
      RowBox[{"l_", "?", "NumericQ"}], ",", 
      RowBox[{"m_", "?", "NumericQ"}], ",", 
      RowBox[{"rplus_", "?", "NumericQ"}], ",", " ", "\[Beta]mono_"}], "]"}], 
    ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{
        "i", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}],
         "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"h", "[", "rplus", "]"}]}], ")"}], "^", 
        RowBox[{"(", "i", ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "NFin"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.800819602373106*^9, 3.800819602473888*^9}, {
   3.80089025583216*^9, 3.8008902929618435`*^9}, {3.8009661508092165`*^9, 
   3.8009661568717074`*^9}, {3.800966190931733*^9, 3.8009662379057045`*^9}, {
   3.8009662812489576`*^9, 3.8009662814032965`*^9}, {3.801261397103936*^9, 
   3.8012615231559143`*^9}, {3.8012633671304593`*^9, 
   3.8012633850696464`*^9}, {3.8012635008668146`*^9, 3.8012635266827607`*^9}, 
   3.8025936434859796`*^9, {3.807965404844261*^9, 3.8079654164595613`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"38469ed4-7548-4b22-9c38-f576ff7e2248"],

Cell[TextData[StyleBox["Numerical results",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8095247831453843`*^9, 
  3.809524800871326*^9}},ExpressionUUID->"3b8a16bc-df0b-4be8-bb11-\
354238f6c698"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.01", ",", "1", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.798269051460675`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.6713979263612213`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025936568741465`*^9, 3.802593674784239*^9}, {
   3.8079654630387063`*^9, 3.8079654669953184`*^9}, 3.809348742275584*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"f7622dfc-eb4c-4474-b901-732fcba6242c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.79826905148153`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.671397926703102`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809348705310459*^9, 3.809348790879524*^9, 
  3.8093492117345295`*^9, 3.809349845420322*^9, 3.809350424700321*^9, 
  3.809350509943551*^9, 3.809350617842883*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"eacbea37-a210-425a-979a-b25bfdcd1cf0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.05", ",", "1", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.798269051460675`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.6713979263612213`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809870025255226*^9, 3.8098700257279615`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"98fac7a8-c55c-47dd-b72b-08447d507fcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.800450710959289`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.6742797006098886`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809870032008857*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"1ec84de8-0627-40be-841a-b3705810a873"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.1", ",", "1", ",", "\[Beta]mono"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.798269051460675`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.6713979263612213`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809870037419256*^9, 3.809870037706557*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c5cbb2da-98d9-41f3-93d9-0e6fc4fd946e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.807200991605928`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.6831952127539025`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809870042619098*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"50be8f65-d74a-4825-850f-5837ddfbe5ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.15", ",", "1", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.798269051460675`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.6713979263612213`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{3.809870050771159*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"54885797-ac90-4a41-aa6b-41145ad7c63e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.8182342103445848`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.697763750694028`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8098700551669645`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"0ed50a60-9c84-4d9e-a8f4-dfd6eacc8e04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.2", ",", "1", ",", "\[Beta]mono"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.798269051460675`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.6713979263612213`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8098700600477705`*^9, 3.809870060171441*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ff758ed2-733e-4da9-ac57-e5ddf5cd3c99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.833255598928398`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.7175897116298566`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8098700647385983`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"160ef02d-6eb8-4c10-80b7-636e4142979b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.25", ",", "1", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", " ", "-", " ", 
          RowBox[{"I", " ", "2"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025938356432357`*^9, 3.802593843601947*^9}, {
  3.807965471350292*^9, 3.807965474392823*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"bb665045-4af1-40dc-91fc-ce6b6d5fa632"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.851905326310665`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.7421888168126554`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8093506585102997`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"cd4d9818-1b46-4b51-ae5e-67d628287874"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.01", ",", "100", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025937210457726`*^9, 3.8025937270138097`*^9}, {
  3.8079654799549985`*^9, 3.807965482731802*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0a42550e-783b-4e39-ab6f-c23c167c22e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"184.95966102369576`", "\[VeryThinSpace]", "-", 
    RowBox[{"266.3971211829385`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809350674703212*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"4af20fb1-d318-4154-893d-d572c8b52fcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.05", ",", "100", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8098700768090134`*^9, 3.8098700773126497`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"5a213bdb-de6a-49fa-84bd-51543744a4ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"185.10862269776715`", "\[VeryThinSpace]", "-", 
    RowBox[{"266.67293844548124`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8098700861385255`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"a2b17279-1ca5-49f3-a652-9ad079899706"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.1", ",", "100", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8098700922409267`*^9, 3.809870092506462*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"b29a74b3-42ec-4564-aeb4-5bc9112491da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"185.5694300520828`", "\[VeryThinSpace]", "-", 
    RowBox[{"267.5263253604505`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809870103377434*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"30895e68-b4ff-4dc9-8cd3-08aeb5bf0753"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.15", ",", "100", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8098701079597645`*^9, 3.809870108604042*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"916384a0-7685-4f47-88de-d8e752beb9c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"186.32231463287073`", "\[VeryThinSpace]", "-", 
    RowBox[{"268.92107112531454`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809870118882034*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"a4e848fe-7d0e-43dd-bc9f-ff7ee9554482"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.2", ",", "100", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809870123483806*^9, 3.8098701237441025`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"4bdedd3f-82e7-43b1-b21e-c3a6d1402438"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"187.34678755203808`", "\[VeryThinSpace]", "-", 
    RowBox[{"270.8196828771329`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.80987013381736*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"325d67b6-2033-4120-8f4d-c37ca0e68888"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.25", ",", "100", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802609592545918*^9, 3.802609593148306*^9}, {
  3.807965488121201*^9, 3.8079654919760776`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9d9cff68-3cbd-413c-bcd2-1c14d74d3b10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"188.61788132887372`", "\[VeryThinSpace]", "-", 
    RowBox[{"273.17629023252795`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809350699751363*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"3b981999-9f34-463c-bfb7-691c10bd4139"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5.173936152322997`", "\[VeryThinSpace]", "-", 
          RowBox[{"4.893442408015107`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8080665366432076`*^9, 3.80806653842465*^9}, 
   3.808066701137885*^9, {3.8093507403938503`*^9, 3.8093507407787943`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"3ee441b6-c06f-4de1-afc4-765b27e4adb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.174427536381988`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.865343311177911`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.809350736223604*^9, 3.8093507474801536`*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"001a783c-88ac-4ed5-a983-26d307b4bd63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0", ",", "100", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0.020003407494867547", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8094121303060093`*^9, 3.8094121883121405`*^9}, {
  3.809412221284254*^9, 3.8094122400828943`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"a4ddf582-70b2-4adb-bdfc-686aebe33b86"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 15, 2, 20851489656474544036, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8094122084486494`*^9, 3.809412255493704*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"19fa9dd1-aec9-425f-8a48-a914360d9ccb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "1.80832788139085`*^-8"}], "+", 
    RowBox[{"0.020003415755610935`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809412208452551*^9, 3.8094122555205812`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"93e0141d-bc92-4a77-a947-2685deb7289d"]
}, Open  ]],

Cell[TextData[StyleBox["Monopole",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.809523453166845*^9, 
  3.8095234695650325`*^9}},ExpressionUUID->"a3f28d89-3c81-4d49-b625-\
7952578a262e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.01", ",", "1", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", " ", "-", " ", 
          RowBox[{"I", " ", "2"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025936568741465`*^9, 3.802593674784239*^9}, {
  3.8079654630387063`*^9, 3.8079654669953184`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"6d834bdf-db56-470d-9c32-b8f6e3cd1e6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.79826905147429`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.6713979266942602`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802593693919056*^9, 3.8026095599147415`*^9, 
  3.807965497340152*^9, 3.8079656486558886`*^9, 3.809523727263915*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"e7c7fa71-bb3c-4f40-95bf-c6cb54824216"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.25", ",", "1", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", " ", "-", " ", 
          RowBox[{"I", " ", "2"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025938356432357`*^9, 3.802593843601947*^9}, {
  3.807965471350292*^9, 3.807965474392823*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"16ea7ad0-86f9-490f-832f-d65920d133cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.851905326310665`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.7421888168126554`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802593858500098*^9, 3.802609572425765*^9, 
  3.807965667672513*^9, 3.809523758420682*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f55a2ff6-08d2-4510-bf78-06b025f91418"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.01", ",", "100", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025937210457726`*^9, 3.8025937270138097`*^9}, {
  3.8079654799549985`*^9, 3.807965482731802*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9b79eaec-fc50-44d6-9923-df0b6b8bd447"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"184.95966102369576`", "\[VeryThinSpace]", "-", 
    RowBox[{"266.3971211829385`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8025937402474103`*^9, 3.802609586531369*^9, 
  3.8079656862390223`*^9, 3.807966503456401*^9, 3.809523778846345*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"8d9b241c-51de-4cb6-a8e0-6560465c00d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "0", ",", "0.25", ",", "100", ",", 
          "\[Beta]mono"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802609592545918*^9, 3.802609593148306*^9}, {
  3.807965488121201*^9, 3.8079654919760776`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"712e19b0-af04-4100-88a7-609468df5e86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"188.61788132887372`", "\[VeryThinSpace]", "-", 
    RowBox[{"273.17629023252795`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802609605809362*^9, 3.8079656983722496`*^9, 
  3.8095238713748646`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"d5349039-7fb6-4ef7-a5cf-01820dd1972b"]
}, Open  ]],

Cell[TextData[StyleBox["L=1 polarizations Beta +",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.80952361850898*^9, 3.8095236294196367`*^9}, {
  3.8095248899742823`*^9, 
  3.8095248945117054`*^9}},ExpressionUUID->"31d09e3d-8189-41ee-b3a4-\
ce8da36ab328"],

Cell[CellGroupData[{

Cell["l=1 bp", "Item",
 CellChangeTimes->{{3.8079651206411686`*^9, 
  3.8079651261181326`*^9}},ExpressionUUID->"4f5a3a42-af27-4ed9-abde-\
b2062c059213"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"I", " ", "1"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807965712141559*^9, 3.807965729142704*^9}, {
  3.807965817652501*^9, 3.8079658199905233`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b56b5e6b-027e-43af-8010-e9b585628c64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.553632825550132`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5418923907541964`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807965718139832*^9, 3.807965756857772*^9, 
  3.8079659600641565`*^9, 3.8095238978040104`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"38cbee67-b153-4579-afaf-41fd78e73da9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807967895181199*^9, 3.807967897173871*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"87035a24-5852-4eae-9c0a-6626f753916a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.97200373814645`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.9285112412006327`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807967905152586*^9, 3.8095239157169685`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"9d8b19e4-cd22-44cc-a839-31076c193e6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5", " ", "-", " ", 
          RowBox[{"I", " ", "5"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807967913693673*^9, 3.8079679156215134`*^9}, {
  3.807967973926146*^9, 3.807967976047468*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4c9c2532-8ea0-4411-847a-5d2b5426a28b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.748419912975808`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.372006904362395`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.807967951337578*^9, 3.8079679878478994`*^9, 
  3.8080667564938154`*^9, 3.8095239386564097`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"557a3bd6-d6bc-4635-ad9e-5bf89db0e60d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"7", " ", "-", " ", 
          RowBox[{"I", " ", "7"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8097046907644033`*^9, 3.8097046953872275`*^9}, {
  3.8097047594456987`*^9, 3.8097047627505493`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ea730074-718b-41c5-b636-39f2bc0a3a65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.5796847655234805`", "\[VeryThinSpace]", "-", 
    RowBox[{"7.675194831056037`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.809704749627215*^9, 3.8097047719993896`*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"cbce395f-dd4f-4a8b-a11b-f20032e2d928"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"9", " ", "-", " ", 
          RowBox[{"I", " ", "9"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809704805829464*^9, 3.809704808155068*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1ac1cb67-40da-4b28-a4b5-830057d89a15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.609070442240032`", "\[VeryThinSpace]", "-", 
    RowBox[{"9.655459717755011`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8097048150052557`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"7100aeb2-8b38-4ece-a99d-5d46dc0805fd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Bp Low mass r=1
\
\>", "Item",
 CellChangeTimes->{
  3.807967996356162*^9, {3.807969902183547*^9, 
   3.8079699319350557`*^9}},ExpressionUUID->"0b8a68a0-6002-4016-b048-\
5deac31c4bba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.10", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"I", " ", "1"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807968005092763*^9, 3.8079680254453125`*^9}, 
   3.8079699896878777`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"b5d3a406-c3df-4074-a86c-9df7b19d7ab6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.557153863664427`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.552429729282898`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079681303147717`*^9, 3.809523965327756*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"bbb08aa1-ef20-4326-907e-24f35df71eb9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.20", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"I", " ", "1"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807968136867216*^9, 3.8079681370387588`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d0245cd2-e2c8-4467-9095-61975517b4f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.567605383011329`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5836052307937216`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807968149891407*^9, 3.809523990473199*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"c260195a-467c-4b71-b761-56aea32a33b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.30", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"I", " ", "1"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079681608391075`*^9, 3.8079681609537764`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ac62d73e-b8aa-4a18-9617-e9f9ba47bfd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.584310020456643`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6332990978244336`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807968173938036*^9, 3.809524011787888*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"8ed9bdbb-bee7-4a20-b3fc-0db70f4f4855"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.40", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"I", " ", "1"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807968180524417*^9, 3.807968180677009*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e074df7d-0010-4c06-b19c-223e558ddc44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.6063083948176922`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6988398770555216`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807968193698207*^9, 3.8095240371840496`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"5bf9ecc1-4209-409e-935c-af9a1bbfe664"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"I", " ", "1"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079682040045986`*^9, 3.807968204964031*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"28acef0e-ad97-4297-b52a-db48bb1f556f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.6325479239185254`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.777486157105292`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.807968217887457*^9, 3.8095240585753107`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"213adcdf-39af-4c6e-82bd-543d0ce4e871"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Bp Low mass r=100", "Item",
 CellChangeTimes->{{3.807969917664501*^9, 
  3.8079699284143567`*^9}},ExpressionUUID->"c8359ef6-64ed-4f56-9afc-\
d2fe99c3c0bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0", ",", "100", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "0.020003407494867547`"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079872267412434`*^9, 3.8079872283269997`*^9}, {
   3.807987806962044*^9, 3.8079878071196203`*^9}, {3.8079879710171337`*^9, 
   3.80798797120366*^9}, {3.807988169947919*^9, 3.807988175619771*^9}, {
   3.807988910562091*^9, 3.8079889151507893`*^9}, 3.8079895001796455`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"b1c8dccf-c7cf-4022-b796-91501bc32254"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 26, 1, 20852220781464575633, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8079876008034997`*^9, 3.807987843702775*^9, 
  3.807988026282277*^9, 3.8079883218535147`*^9, 3.8079890039524508`*^9, 
  3.807989527467045*^9, 3.809524122218038*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"256a5925-b0cb-4077-b6d1-181a1d7cf4dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.3996069835664293`*^-8", "-", 
    RowBox[{"0.020003500491444434`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079876008084855`*^9, 3.807987843734661*^9, 
  3.8079880263082085`*^9, 3.8079883218824353`*^9, 3.807989003979354*^9, 
  3.8079895274989614`*^9, 3.8095241222519054`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"4789edfb-9379-4e8b-98c2-4d1b65491f7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "100", ",", "\[Beta]p"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "150"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079682389640684`*^9, 3.807968277457085*^9}, {
  3.8079686212416067`*^9, 3.807968633916066*^9}, {3.8079691429958315`*^9, 
  3.8079691502883043`*^9}, {3.807969214468557*^9, 3.8079692292306366`*^9}, {
  3.8079693161052933`*^9, 3.8079693226348453`*^9}, {3.8079694230116587`*^9, 
  3.8079694234921017`*^9}, {3.807969462690673*^9, 3.807969520173917*^9}, {
  3.807969585377385*^9, 3.807969585495036*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"2d57f8cb-5f24-4148-8e95-ac14ddfcebdc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.263260010796524`*^-16", "-", 
    RowBox[{"149.98355033838683`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079682718561025`*^9, 3.807968550718169*^9, 
  3.8079688345071163`*^9, 3.807969198395138*^9, 3.8079692678087177`*^9, 
  3.807969384146911*^9, 3.807969454439361*^9, 3.807969505372694*^9, 
  3.8079695445076056`*^9, 3.8079695864426813`*^9, 3.8095241469998927`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"86696cc9-ae20-4393-b2c4-9e34be094071"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.10", ",", "100", ",", "\[Beta]p"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "152"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079695988243055`*^9, 3.807969599245745*^9}, {
  3.807969715745884*^9, 3.807969732030204*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"1d92558e-e344-4983-ae29-1a77962519b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"152.0988256933763`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8079697112934666`*^9, 3.8079697398861103`*^9}, 
   3.8095241642949915`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"f8b72c12-a229-4929-87e6-814e2d48575a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.20", ",", "100", ",", "\[Beta]p"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "152"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079697448168373`*^9, 3.807969744907598*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"0f5adafd-987f-4ecf-b849-82c6471f999d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"158.43237295548056`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079697553931217`*^9, 3.8095241818755536`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"5879ce19-b5e1-4757-97da-094e710fdb66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.30", ",", "100", ",", "\[Beta]p"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "168"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807969777447068*^9, 3.807969806350025*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"696201b2-1328-4d59-b498-a62c89859f8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"168.81653207034972`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.807969791181615*^9, 3.8079698132992134`*^9}, 
   3.8095241947319217`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"e73cb68f-cdc9-4ec0-97e7-8bd247925a5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.40", ",", "100", ",", "\[Beta]p"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "168"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079698157950726`*^9, 3.8079698229036865`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"6d26fcd7-d12a-467f-a07b-81d227973839"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"183.29134671519748`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.80796983209159*^9, 3.8095242136754713`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"68324c62-b9b2-40f1-aa62-1418c0794a13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", "\[Beta]p"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "183"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079698395073557`*^9, 3.8079698446549416`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9afd63b6-91fc-4eaf-b661-52fd8468cfd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"202.68416424589228`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807969854344327*^9, 3.809524229038512*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"e1c4e228-d66d-4114-b5c8-fc859ca75d48"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bp r=1 higher var mass", "Item",
 CellChangeTimes->{{3.8079699433687143`*^9, 
  3.807969956721308*^9}},ExpressionUUID->"5f5a37be-458c-433f-8077-\
3b31679f7c39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "1.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", " ", "-", " ", 
          RowBox[{"I", " ", "2"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079700032271576`*^9, 3.8079700084523745`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1c5f09ea-87b0-4bef-bb11-bfa839b911b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.0186366492272003`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.9464864743880295`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079700162704096`*^9, 3.8095242369229703`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"95accb2f-ffe4-4789-91a2-c5f5a19bd8e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "2.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079701918341355`*^9, 3.807970192129319*^9}, {
  3.8079702235378914`*^9, 3.807970255688569*^9}, {3.807970349913843*^9, 
  3.8079703500165415`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c485a2c4-2bbc-4d5d-8e94-a90078de47af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.5704412558623773`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.4745511711553103`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8079702168705087`*^9, 3.807970245103496*^9}, 
   3.8079702928130283`*^9, 3.8079703675666533`*^9, 3.809524252420354*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"56873097-93a9-4f2d-a352-416baa0f75b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "3.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", " ", "5"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807970435707425*^9, 3.8079704359378085`*^9}, {
  3.807970502889248*^9, 3.8079705612873774`*^9}, {3.8079706049329896`*^9, 
  3.8079706056839557`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"93104848-9e59-4f12-94a9-fc4bbeb43f44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.3278960102383004`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.233550974963359`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.80797044646096*^9, {3.80797052371253*^9, 3.807970580220059*^9}, 
   3.807970614423083*^9, 3.80952427231666*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"635b6a7b-9610-4f4a-b2c1-335dfe33ec6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "4.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5", " ", "-", " ", 
          RowBox[{"I", " ", "8"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807970630659278*^9, 3.807970645154443*^9}, {
  3.807970821765071*^9, 3.8079708218658023`*^9}, {3.8079708865930233`*^9, 
  3.807970886807451*^9}, {3.807970921908121*^9, 3.8079709223195267`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"94f9c467-d185-491f-af97-24352c6f7f69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.936645833317955`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.318041853799667`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8079706599680815`*^9, 3.8079708798421907`*^9, {3.8079709172599196`*^9, 
   3.807970933311227*^9}, 3.809524296027252*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"f6f1b688-8cce-4756-a98f-246ea0acc8dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "5.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6", " ", "-", " ", 
          RowBox[{"I", " ", "9"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807970690147199*^9, 3.8079706995606937`*^9}, {
  3.8079707408454604`*^9, 3.8079707453008285`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"ed3f2705-78c7-4a9d-86d2-98c3e4443eb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.220649625168389`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.630875077672904`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079707145350094`*^9, 3.8079707538738384`*^9, 
  3.809524318521963*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"fdc6ca87-96dd-4f91-a183-d357454d57ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "6.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"7", " ", "-", " ", 
          RowBox[{"I", " ", "10"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079709455588584`*^9, 3.807970945865655*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"a69c052f-fb99-4ce4-b867-44d89835fd71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"7.462705544522491`", "\[VeryThinSpace]", "-", 
    RowBox[{"9.664284572870123`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.80797095718669*^9, 3.809524343308245*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"9f679b97-59f2-4424-919d-65935685343b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "7.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8", " ", "-", " ", 
          RowBox[{"I", " ", "10"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079709711578836`*^9, 3.8079709747306232`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"fec5e31a-de08-4994-8abe-4d933e4c4797"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"8.568784556593968`", "\[VeryThinSpace]", "-", 
    RowBox[{"10.803187460682636`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.80797098728956*^9, 3.8095243642190323`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"d6cd1fed-1537-4225-a62e-cc855877078d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "8.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"9", " ", "-", " ", 
          RowBox[{"I", " ", "11"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079710487853403`*^9, 3.8079710534234133`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"0540ef52-b86a-4b0d-913a-51e4875c73d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.63749430030474`", "\[VeryThinSpace]", "-", 
    RowBox[{"11.985558630869956`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079710650973063`*^9, 3.8095243893693895`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"9b27f154-bd39-4111-8cd2-8c55e24fe87d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "9.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10", " ", "-", " ", 
          RowBox[{"I", " ", "12"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079710735505295`*^9, 3.807971080616585*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6cca0119-915b-41a8-a673-85f99a4070fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"10.690316156154166`", "\[VeryThinSpace]", "-", 
    RowBox[{"13.191140114525906`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079710938042126`*^9, 3.809524411589178*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"6d7a6af7-6ba7-4d8f-89ef-2dd0ef210d8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "10.5", ",", "1", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"11", " ", "-", " ", 
          RowBox[{"I", " ", "14"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079711018930807`*^9, 3.807971108052907*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"c289e6d1-09e0-4e83-9c64-0cda1c61fcff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"11.735326567254864`", "\[VeryThinSpace]", "-", 
    RowBox[{"14.4108776116839`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079711188343735`*^9, 3.809524433225357*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"c51a1ff9-9b7e-41b5-a4cb-53cfdaaa0cf3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bp mA = 0.5, var r", "Item",
 CellChangeTimes->{{3.8079711369612265`*^9, 
  3.807971152256102*^9}},ExpressionUUID->"3a3d34e9-e2ae-4bc5-ad8d-\
a385c6e4a9af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "2", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", " ", "-", " ", 
          RowBox[{"I", " ", "2"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807971176886214*^9, 3.807971182447143*^9}, {
  3.807971267888483*^9, 3.807971269612544*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"a41801c1-957e-42b0-8b56-3afc75338e6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.0495078165642977`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.8368460762853887`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8079712625257244`*^9, 3.807971288359374*^9}, 
   3.809524466431266*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"452ec0fb-6fef-46b5-95a8-596a836f34ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "3", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0.5", " ", "-", " ", 
          RowBox[{"I", " ", "2"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079713023196387`*^9, 3.807971302434357*^9}, {
  3.8079713974594965`*^9, 3.807971413855321*^9}, {3.807971506379434*^9, 
  3.807971506483159*^9}, {3.807971787002741*^9, 3.807971790007169*^9}, {
  3.807972016042739*^9, 3.807972024601019*^9}, {3.8079721269079275`*^9, 
  3.807972129592287*^9}, {3.80797222118518*^9, 3.807972221301868*^9}, {
  3.8079722754312553`*^9, 3.8079722772226906`*^9}, {3.807972308699733*^9, 
  3.807972310160919*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"3fea5405-8aee-46c0-b3e4-b93e0699b172"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "5.692458908506899`*^-11"}], "-", 
    RowBox[{"1.499398097913258`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8079713786661763`*^9, 3.8079714083227205`*^9}, 
   3.807971501008336*^9, 3.807971625589269*^9, 3.8079719291623077`*^9, 
   3.807972109650807*^9, 3.807972208639634*^9, 3.8079722687291675`*^9, {
   3.807972305754862*^9, 3.807972332226235*^9}, 3.8095245170060797`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"4e8a736b-6940-4722-bff5-fbb56d81f613"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "4", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "7"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807972634961607*^9, 3.8079726375264797`*^9}, {
  3.807972778081088*^9, 3.8079727782147303`*^9}, {3.8079801681810493`*^9, 
  3.8079801684660187`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"57c87bcb-e449-410b-86c1-1a6f37ecd5f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.3530030039804`*^-16", "-", 
    RowBox[{"6.756785525351354`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.807972774466138*^9, 3.807973132088729*^9, 
  3.807980183834044*^9, 3.80952454472961*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"937b07c6-e4bd-40a4-ae5b-685002c43052"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "5", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "8"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807981728232294*^9, 3.80798173425817*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"1537f2bb-bd90-4abf-89d1-1feb041a061c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.3155889835667209`*^-17", "-", 
    RowBox[{"8.970998347533875`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079817603745475`*^9, 3.8095245813307667`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"f06651ba-a813-4783-9b62-ed18ff2f11b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "6", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "10"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079817810934315`*^9, 3.807981784982523*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d10d0233-3662-48f8-aefd-97630b329e25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "1.9059279507123897`*^-16"}], "-", 
    RowBox[{"11.13492977760764`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079818084653997`*^9, 3.8095246011491394`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"da295dc8-16da-484c-95bc-7c26a486cd72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "7", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "12"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079819248694425`*^9, 3.807981927587212*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a54ec650-0ab8-425f-bf5f-bf4e1c370af1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.432109461879441`*^-18", "-", 
    RowBox[{"13.270402358033154`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807982360225795*^9, 3.8095246228480387`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"5d555f2b-a7a9-4be7-a0ed-485361c5a489"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "8", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "15"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807982492958312*^9, 3.807982505769725*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"41a53b9c-ce76-4baa-84d7-fbf32aab8d9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.2131862395641115`*^-15", "-", 
    RowBox[{"15.386399719688916`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8079825023398*^9, 3.8079825189332013`*^9}, 
   3.809524644465934*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"c4c96984-24d0-4908-ba27-7276ce7aa534"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "9", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "16"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079826160464773`*^9, 3.807982619127534*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"b6e7e3ed-09a7-4477-8a68-a4622f1dd127"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.813427830792087`*^-22", "-", 
    RowBox[{"17.487899487821217`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079826377825727`*^9, 3.809524675256838*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"bc4832dc-6168-47f1-a1ed-d10942ed5625"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "10", ",", "\[Beta]p"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", " ", "-", " ", 
          RowBox[{"I", " ", "18"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079827342274475`*^9, 3.807982738616681*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"943c4b11-86eb-4847-ae92-b341a170f4ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "6.98603794415791`*^-15"}], "-", 
    RowBox[{"19.57814660819807`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079827557049484`*^9, 3.8095247038915033`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"f5a00a52-aa38-4794-b04b-e5f021e3f389"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "1.92766632411627`*^-14"}], "-", 
    RowBox[{"19.578146608198146`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Input",\
ExpressionUUID->"d539700f-ca68-4a89-9845-7d6ad607a377"]
}, Open  ]],

Cell[TextData[StyleBox["L=1 polarizations Beta -",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.809524904389369*^9, 
  3.8095249114565496`*^9}},ExpressionUUID->"57808b02-8e6c-4669-b962-\
cd0b97edfe48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095252321085944`*^9, 3.8095252695467815`*^9}, {
  3.8095253783857803`*^9, 3.809525382665953*^9}, {3.809525467525203*^9, 
  3.8095254692153783`*^9}, {3.809525507970701*^9, 3.809525509692193*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2defee80-aec9-4fce-86a2-02cbded085c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.3307079172881515`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.4898503645881838`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8095252438705816`*^9, 3.8095252592097635`*^9}, 
   3.8095253611997223`*^9, 3.8095254574592805`*^9, {3.8095255032754755`*^9, 
   3.8095255197011137`*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"0e02c967-328a-4350-afc2-41a99ae0fae4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5", " ", "-", " ", 
          RowBox[{"I", " ", "5"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809525058904752*^9, 3.8095250591949368`*^9}, {
  3.8095252115888624`*^9, 3.8095252156506367`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e0f30bf3-a54a-480a-ab75-f0773b0dbb59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.174427536262822`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.865343311061137`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095251899709625`*^9, 3.809525221609062*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"44c445fc-d8e1-4859-9d4a-d3d2b23fb26d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8", "-", " ", 
          RowBox[{"I", " ", "7"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095255621889076`*^9, 3.8095255675853167`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"83e22efd-389c-49f1-8ad0-3f23ce6d581d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"8.379032971289766`", "\[VeryThinSpace]", "-", 
    RowBox[{"7.069643808308928`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809525573282273*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"3880caf7-f235-4d4f-9bff-acab3e899880"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"13", "-", " ", 
          RowBox[{"I", " ", "8"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.80970660682111*^9, 3.809706629664482*^9}, {
  3.809707006200738*^9, 3.809707034623249*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"296bd268-1ba5-42fb-bc3f-b7ed02a49439"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"13.089040125764413`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.126763433554187`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.809706619971959*^9, 3.8097067319915047`*^9, {3.809707027731683*^9, 
   3.809707038953213*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"d98f1a75-556e-4b88-8100-2356844f7a24"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"18", "-", " ", 
          RowBox[{"I", " ", "9"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8097070734323864`*^9, 3.8097071175510626`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f1871dce-ffea-4d56-b481-2ebbdda977e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"18.509783621787925`", "\[VeryThinSpace]", "-", 
    RowBox[{"10.070407308876895`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.809707091288857*^9, 3.8097071255172205`*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"8f3421f7-d889-4825-b3dd-6cd1b2ca01e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bm l=1 low mass", "Item",
 CellChangeTimes->{{3.8095258425712214`*^9, 
  3.8095258492085285`*^9}},ExpressionUUID->"ddd94c84-4488-4341-88cc-\
e9bd9ed5d142"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.10", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.3", "-", 
          RowBox[{"2.4", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095258657170496`*^9, 3.8095258754733276`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f5021166-81a0-48ca-bc34-afdec80d9c5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.3386379595932367`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.501276991080998`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809525880826174*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d0fbda35-83e5-4e02-a79f-4f5c64150581"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.20", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.3", "-", 
          RowBox[{"2.4", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809525894510955*^9, 3.809525895269888*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"77e973bb-f636-4298-a60a-50f1a00d0d48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.361785699401384`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.534577275414512`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095259020843973`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"96e649ad-a157-4153-bf1e-64bf78ef4687"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.30", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.3", "-", 
          RowBox[{"2.4", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095259065890565`*^9, 3.8095259067785425`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"027a3ab7-1b7f-4444-b243-eaf377cf03b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.397850090136598`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.5862856023482657`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809525913192277*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"15242ac1-db43-4323-9eee-ccbabccec26c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.40", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.3", "-", 
          RowBox[{"2.4", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095259181833677`*^9, 3.809525918383832*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"254a0d8d-e628-4bc0-8c1f-0d4bd50e8685"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.4441625664476114`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.6523750273246`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809525924221404*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"e5e8f8e7-0aa0-452e-833c-5f98ca5b4968"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.3", "-", 
          RowBox[{"2.4", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809525930832714*^9, 3.809525931042883*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"3492d402-422d-40db-85da-65d663a75105"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.4982792122754907`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.7292016984008765`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809525937964884*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"9ff8d39f-58c3-41ef-b357-ea4314f57c92"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bm Low mass r=100", "Item",
 CellChangeTimes->{{3.8095260119429674`*^9, 
  3.809526016582179*^9}},ExpressionUUID->"70e02d37-c8ad-4180-b546-\
27e8b002bc2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.01", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"260", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809526025551804*^9, 3.8095260547615156`*^9}, {
  3.8400361949188766`*^9, 3.840036213297713*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"4d0a2186-28c5-4aab-88e1-965c2f049296"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"184.9679723748298`", "\[VeryThinSpace]", "-", 
    RowBox[{"266.39477760481543`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8095260650474567`*^9, {3.8400361972636814`*^9, 3.8400362188356266`*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"279d26fd-ab7e-4f63-86bb-9056ef1d0d32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.10", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"260", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095261558375616`*^9, 3.80952615654934*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"4a4cb797-0d16-4244-94ea-003cb7e7b674"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"185.57772006489157`", "\[VeryThinSpace]", "-", 
    RowBox[{"267.52397774222584`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095261664847136`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"8d856096-5c9d-4080-91e5-3277ac80795a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.20", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"260", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095261741627207`*^9, 3.8095261762304735`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"4940102f-5aef-44ca-a6bf-14192d2b090f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"187.35501561500698`", "\[VeryThinSpace]", "-", 
    RowBox[{"270.817323332869`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095261882532654`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"cfebfa25-17e9-4df5-87e4-21375993fdbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.30", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"260", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095261964534974`*^9, 3.809526196818904*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"815c24d2-e30c-47fe-b030-f35c5ece70cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"190.116740329157`", "\[VeryThinSpace]", "-", 
    RowBox[{"275.938819574288`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095262084426036`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"a1de4104-e472-4ce7-8e0d-3ed39d05c03b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.40", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"260", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809526217373395*^9, 3.8095262174930506`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"298b7036-955d-40de-b500-da0b54551139"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"193.6503614685971`", "\[VeryThinSpace]", "-", 
    RowBox[{"282.4975651637806`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809526228899225*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"37bf2c05-709a-40b7-8933-d3d3cdc3f9fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"260", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095262363229747`*^9, 3.809526236763796*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c84a9783-9573-41b2-9ecd-75449cf16c45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"197.760877413615`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.1375304990408`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809526250378089*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"65a56241-b7db-4a37-817a-0f0d3259f944"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bm higher mass r=1", "Item",
 CellChangeTimes->{{3.809526255201603*^9, 3.809526257467883*^9}, {
  3.8095263312821364`*^9, 
  3.8095263371505985`*^9}},ExpressionUUID->"fbba2f2e-f104-4a8c-9894-\
e4b76438bbe2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "1.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4.3", " ", "-", " ", 
          RowBox[{"3.4", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095263467583313`*^9, 3.809526371139347*^9}, {
  3.8095264256641054`*^9, 3.809526428268036*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"468e9abb-a890-430d-93d9-4e67cc61adda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.214928293132582`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.720253663716858`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095263933978667`*^9, 3.8095264349363227`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"34b8307d-6115-4bba-889a-3815f038760d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "2.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5.3", " ", "-", " ", 
          RowBox[{"4.4", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809526445012886*^9, 3.809526453416651*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"1b0b9146-7700-4b22-80be-1aafca51d52a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.0364831387869895`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.815480206143253`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095264613898954`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"086343ac-a203-4a09-8fe8-e2ffa6eeb79c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "3.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.3", " ", "-", " ", 
          RowBox[{"5.4", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095264737372203`*^9, 3.809526478475005*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"112145f4-4b6a-4f43-92aa-5fe1ce6da5a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.900489341787665`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.945489886601434`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809526490544917*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"094d218c-90c6-4d14-bd34-ef3ce808c7a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "4.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"7", " ", "-", " ", 
          RowBox[{"7", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809526507149043*^9, 3.809526544210174*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e6b0754b-98bc-4a2d-99b5-859aec1e4613"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.792639422048885`", "\[VeryThinSpace]", "-", 
    RowBox[{"7.100348446103563`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.80952653378864*^9, 3.8095265502978687`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"1ec43bbb-d4c4-463b-878e-e0e54848ce12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "5.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8", " ", "-", " ", 
          RowBox[{"8", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095265596600876`*^9, 3.8095265661406727`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"1cd27a24-c56a-410e-9ceb-312ff953b81a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"7.705978755492463`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.27502648564853`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095265733699136`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"bf644d7e-1230-4061-a4f9-8978590ae637"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "6.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"9", " ", "-", " ", 
          RowBox[{"9", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095265802495317`*^9, 3.809526601558731*^9}, {
  3.809526647013364*^9, 3.8095266781769896`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"cd14fe46-af69-4fb5-9540-2afbdc190bba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"8.636180514587739`", "\[VeryThinSpace]", "-", 
    RowBox[{"9.46574744720135`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.809526592562542*^9, {3.8095266295193477`*^9, 3.8095266876522875`*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"22ecfb38-140b-4001-bc81-17147d30e41b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "7.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10", " ", "-", " ", 
          RowBox[{"10", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809526695656454*^9, 3.809526706942534*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"3bec06dd-6236-4f8a-9db7-795cbd77ba72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.580227029279664`", "\[VeryThinSpace]", "-", 
    RowBox[{"10.669448442531081`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8095267030184207`*^9, 3.8095267186742654`*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"1b060f6f-06e8-4f8b-a4c5-b7178a11fe94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "8.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10.5", " ", "-", " ", 
          RowBox[{"11.6", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095267264249525`*^9, 3.809526730714319*^9}, {
  3.8095267700150433`*^9, 3.809526776512226*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"64aa745d-e46a-4e31-af07-a7a88b66f3ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"10.535873335735`", "\[VeryThinSpace]", "-", 
    RowBox[{"11.883614607625937`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095267435666203`*^9, 3.809526782804719*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"b8684426-4b6d-4e17-8072-f3ecacdcb0eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "9.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"11.5", " ", "-", " ", 
          RowBox[{"12.6", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095267893026977`*^9, 3.809526796355175*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"02f4f98a-e19b-45d4-9296-fc4b1f820c54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"11.501374312615726`", "\[VeryThinSpace]", "-", 
    RowBox[{"13.106183735151742`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095268048786635`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"a5647d0b-6c27-4c7b-84f9-06aa86ec4162"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "10.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"12.5", " ", "-", " ", 
          RowBox[{"14.1", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095268233138447`*^9, 3.8095268313942623`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"44f8bcf9-f059-4f49-8693-91f08f39d771"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"12.475327438222138`", "\[VeryThinSpace]", "-", 
    RowBox[{"14.33547163724412`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095268373931646`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"689574e6-6213-4292-89ef-040341feffed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bm mA=0.5 higher r", "Item",
 CellChangeTimes->{{3.8095268423778954`*^9, 
  3.8095268516191597`*^9}},ExpressionUUID->"81ec75a4-2160-4c61-b26d-\
74f2a477ec35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "2", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4", "-", " ", 
          RowBox[{"I", " ", "4"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809526872766073*^9, 3.8095268822576323`*^9}, {
  3.8095270714527116`*^9, 3.809527074396738*^9}, {3.8095271371440005`*^9, 
  3.809527137289637*^9}, {3.8095271906328473`*^9, 3.8095272003187995`*^9}, {
  3.809527242254609*^9, 3.809527244291926*^9}, {3.8095273318298745`*^9, 
  3.8095273340309343`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"598005a7-68fd-4c26-a7fa-3e527c6c783c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.860104802400359`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.710284772191725`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.809526973039005*^9, 3.809527129641926*^9, 3.8095271780326614`*^9, 
   3.8095272248848476`*^9, {3.809527326789151*^9, 3.809527334394353*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"d7604e34-21c3-47a1-886c-e378697ef7d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "3", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5.8", "-", " ", 
          RowBox[{"I", " ", "6.7"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095273432345915`*^9, 3.80952736862049*^9}, {
  3.8095274215605865`*^9, 3.8095274240035243`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d8a42308-6f13-40f6-bc67-cf5ab9b3794c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.565527205376737`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.640693993892803`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095273866821485`*^9, 3.809527441425602*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"8c77106d-35d9-4263-b1c2-821be7ceff72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "4", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"7.8", "-", " ", 
          RowBox[{"I", " ", "9.7"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809527465982069*^9, 3.8095274750818696`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"7a9d8890-9de9-4c09-a224-b67f39c8e101"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"8.393743965635965`", "\[VeryThinSpace]", "-", 
    RowBox[{"11.557340448640147`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809527490807641*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"ac9cd457-78e9-445d-a64e-fe89a194c82d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "5", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10", "-", " ", 
          RowBox[{"I", " ", "13"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095275210755076`*^9, 3.8095275387511425`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"837eb79b-9f66-423f-9c0f-91779ff004ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"10.277944840142004`", "\[VeryThinSpace]", "-", 
    RowBox[{"14.468126595156237`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809527551682275*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"aff8734b-a9ac-44f8-8749-7752c4e4cc8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "6", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"12", "-", " ", 
          RowBox[{"I", " ", "16"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095275659313126`*^9, 3.8095275795520906`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d8c5a960-9c57-40eb-ab40-7febe0ddcdc7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"12.191896756758391`", "\[VeryThinSpace]", "-", 
    RowBox[{"17.37587341664547`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.809527577016679*^9, 3.8095275913566303`*^9}},
 CellLabel->"Out[66]=",ExpressionUUID->"a5ca402f-fff0-4cc5-b758-0b33f783dbec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "7", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"14", "-", " ", 
          RowBox[{"I", " ", "20"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809527601511992*^9, 3.8095276107086954`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"869f1cc2-f909-4535-aa9a-7f8f52ec539d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"14.123421260108346`", "\[VeryThinSpace]", "-", 
    RowBox[{"20.281845172777356`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095276204517007`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"be1975df-ba74-4f0b-b5d8-75d60453cbec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "8", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"16", "-", " ", 
          RowBox[{"I", " ", "22"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809527630398594*^9, 3.809527635652732*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"94f34f85-2ab3-4002-9b1d-eb3a0dfda67b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"16.066149668927345`", "\[VeryThinSpace]", "-", 
    RowBox[{"23.186692116205823`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095276475720997`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"7f3df8ce-2a31-45f0-9f26-576dbf88e0cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "9", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"18", "-", " ", 
          RowBox[{"I", " ", "26"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809527667050053*^9, 3.809527675392874*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"1bd5f06c-8a15-4d6d-839f-4a110dc08d4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"18.01644444701328`", "\[VeryThinSpace]", "-", 
    RowBox[{"26.09078226306589`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809527683390481*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"8d50fa52-3b76-41b3-b279-e1a4f4e44d7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "10", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"20", "-", " ", 
          RowBox[{"I", " ", "29"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095276875478573`*^9, 3.8095276967902555`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"54908139-ad95-467c-b30e-5f174e151f97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"19.972082743518413`", "\[VeryThinSpace]", "-", 
    RowBox[{"28.99433924782029`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095277042097254`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"dada28f1-1f40-4811-bd9a-f0922ac764be"]
}, Open  ]]
}, Open  ]],

Cell["Searching those curious modes", "Text",
 CellChangeTimes->{{3.8095293697595477`*^9, 
  3.8095293781806517`*^9}},ExpressionUUID->"771f57df-12da-4015-975f-\
b6bbb80928ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "7.5", ",", "1", ",", "\[Beta]m"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8.1", " ", "-", " ", 
          RowBox[{"90", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809529453250592*^9, 3.8095294779570365`*^9}, {
  3.809529526772153*^9, 3.8095295583046913`*^9}, {3.809529611457794*^9, 
  3.809529611727422*^9}, {3.809529656036279*^9, 3.8095296605464783`*^9}, {
  3.809529708527526*^9, 3.809529709488202*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"be94bc5f-737b-4ee8-ba6a-1817bc45c0c3"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "cvmit", 
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"100\\\"}]\\) iterations.\"", 2, 20, 3, 20852258589986148221, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.809529994445902*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"92287257-d9b4-43bc-aec4-11d64d3b3d50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"8.031151716576238`", "\[VeryThinSpace]", "-", 
    RowBox[{"90.1653460460795`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095294626968756`*^9, 3.8095295199299*^9, 
  3.809529553811562*^9, 3.809529604413107*^9, 3.8095296501214476`*^9, 
  3.809529697548329*^9, 3.809529994471825*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"17949f92-65c5-479c-b325-4ad11dfc137f"]
}, Open  ]],

Cell["beta=0, m=0", "Text",
 CellChangeTimes->{{3.8458759889228554`*^9, 
  3.845876003310597*^9}},ExpressionUUID->"a8ab4da3-8652-4c04-ae9a-\
b51f83d4704a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0", ",", "100", ",", "\[Beta]mono"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", " ", "-", " ", 
          RowBox[{"260", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458760726637692`*^9, 3.8458761086315985`*^9}, {
  3.8458762537935085`*^9, 3.845876259679507*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"46a3e70c-34c4-434e-a1c3-561ba4b95375"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"184.96174971364613`", "\[VeryThinSpace]", "-", 
    RowBox[{"266.38325593839323`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8458762492761188`*^9, 3.845876267085025*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"1cb77677-bd31-4fed-aae7-f739dc20b7e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0", ",", "50", ",", "\[Beta]mono"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"90", " ", "-", " ", 
          RowBox[{"130", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458763702882967`*^9, 3.845876407648202*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"63f3fc82-aedc-46d5-8dbb-02618d9c7644"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"92.51029751026596`", "\[VeryThinSpace]", "-", 
    RowBox[{"133.1886063629977`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8458763989649796`*^9, 3.8458764094078193`*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"d56d01bb-198a-4b82-9fde-75c5df25f16f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0", ",", "10", ",", "\[Beta]mono"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"18", " ", "-", " ", 
          RowBox[{"26.6", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458764251439505`*^9, 3.845876437791498*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"698ad8c4-7234-41d9-934c-062bbb8d16ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"18.689481858247767`", "\[VeryThinSpace]", "-", 
    RowBox[{"26.61845091391706`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8458764419637456`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"38c5a2d5-de3c-4b47-8b62-a7a60d24f928"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0", ",", "5", ",", "\[Beta]mono"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"9", "-", " ", 
          RowBox[{"13", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458764630394907`*^9, 3.845876475071849*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"4ea85c8a-b719-4539-9089-ab2ed8b725d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.632304198740147`", "\[VeryThinSpace]", "-", 
    RowBox[{"13.279513461124827`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.845876480178026*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"efb4b28a-64fe-4269-a177-9d6a12dc18fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0", ",", "1", ",", "\[Beta]mono"}], 
         "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.79", "-", " ", 
          RowBox[{"2.67", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845876487655469*^9, 3.845876572039688*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a69d75a6-e227-4e4d-87a2-10d17294eaed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.3306270194922303`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.489733751477203`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8458765031068225`*^9, 3.8458765781596704`*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"080f0a85-aaa7-4c72-b8a2-cd6ed12e39bf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["QNMs of u2u3 by SH",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.8280903026700125`*^9, 
  3.8280903147586637`*^9}},ExpressionUUID->"04c76afc-7995-492b-8659-\
1977cd4a5304"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8048805713431516`*^9, 3.8048805742688155`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ebca346d-e98b-4c83-b684-3f62e3ea63f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rplus", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "s_", "]"}], ":=", 
   RowBox[{"1", "/", "s"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"de", " ", "=", " ", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r0", "[", "s_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "de"}], "+", "1"}], ")"}]}], "+", 
      RowBox[{"s", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "de"}], "+", "3"}], ")"}]}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"de", "-", "3"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.804882227308369*^9, 3.8048822318680286`*^9}, {
  3.8048861661844263`*^9, 3.804886170613261*^9}, {3.837238655495021*^9, 
  3.837238656320813*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f4c7dae7-e392-48e1-aff0-323e385c8499"],

Cell[TextData[StyleBox["Functions according to Horowitz-Hubeny\
\[CloseCurlyQuote]s notation",
 FontSize->16,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.8008187119806957`*^9},ExpressionUUID->"57334cc2-deeb-4766-9835-\
5176ce51eec7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", "+", " ", 
        RowBox[{"x", "^", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", "*", 
         RowBox[{"x", "^", "5"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"x", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"3", "*", 
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], "*", 
         RowBox[{"x", "^", "4"}]}]}], ")"}], " ", "+", " ", 
      RowBox[{"2", " ", "I", " ", "w", " ", 
       RowBox[{"x", "^", "2"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "l"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}], " ", 
       RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"m", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V11", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " "}], "2"], 
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", "x"}]}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V12", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " "}], "2"], 
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", "x"}]}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V21", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"], " ", "l", 
      RowBox[{"(", 
       RowBox[{"l", "+", "1"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"x", ",", "l", ",", "m"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"u11", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V11", "[", 
       RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u12", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V12", "[", 
       RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u21", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V21", "[", 
       RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u22", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V22", "[", 
       RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8012616586192503`*^9, 3.8012617297533875`*^9}, {
  3.8024995778427258`*^9, 3.8024995802480645`*^9}, {3.802499677831517*^9, 
  3.8024996781028185`*^9}, {3.8024997335514812`*^9, 3.802499733636593*^9}, {
  3.8048807431563244`*^9, 3.804880793926203*^9}, {3.8048808633594017`*^9, 
  3.804880998563978*^9}, {3.804881032741317*^9, 3.8048811543890767`*^9}, {
  3.804881273225749*^9, 3.804881275218546*^9}, {3.8048824658134184`*^9, 
  3.804882466171815*^9}, {3.809345986212145*^9, 3.8093459952239103`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"57369254-73c8-47ce-af65-1c16f1b8612a"],

Cell[TextData[StyleBox["Coefficients",
 FontSize->16,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.8008187312670703`*^9},ExpressionUUID->"aae92d50-971f-4200-b594-\
327dc16be732"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeficienteDeS", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeU", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeficienteDeU11", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u11", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeficienteDeU12", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u12", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeficienteDeU21", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u21", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeficienteDeT", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"n", "*", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "*", 
       RowBox[{"coeficienteDeS", "[", 
        RowBox[{"0", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], "+", 
      RowBox[{"n", "*", 
       RowBox[{"coeficienteDeT", "[", 
        RowBox[{"0", ",", "w", ",", "l", ",", "m", ",", "rplus"}], 
        "]"}]}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8008863726099224`*^9, 3.800886404358018*^9}, {
  3.8008865688161244`*^9, 3.8008865689806843`*^9}, {3.801261875853246*^9, 
  3.8012619826775017`*^9}, {3.804881339240735*^9, 3.804881395351491*^9}, {
  3.8048824742023773`*^9, 3.804882474728409*^9}, {3.809346005353629*^9, 
  3.809346009155658*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"0435719b-6452-4802-9cba-780e52585052"],

Cell[TextData[StyleBox["Initialization and maximum number iterations",
 FontSize->16,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.800818751434125*^9, 
  3.80081876801976*^9}},ExpressionUUID->"74705267-9d7d-4afd-8309-\
55f7744cbf9f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "w_", ",", "l_", ",", "m_", ",", "rplus_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nit", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"m_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"rplus_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"P", "[", 
        RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], 
      " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"j", 
             RowBox[{"(", 
              RowBox[{"j", "-", "1"}], ")"}], 
             RowBox[{"coeficienteDeS", "[", 
              RowBox[{
               RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
              "]"}]}], " ", "+", " ", 
            RowBox[{"j", " ", 
             RowBox[{"coeficienteDeT", "[", 
              RowBox[{
               RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
               "rplus"}], "]"}]}], "+", 
            RowBox[{"coeficienteDeU", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
             "]"}]}], ")"}], 
          RowBox[{"a", "[", 
           RowBox[{"j", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}]}],
          " ", "+", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"coeficienteDeU11", "[", 
               RowBox[{
                RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
               "]"}], ",", " ", 
              RowBox[{"coeficienteDeU12", "[", 
               RowBox[{
                RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
               "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"coeficienteDeU21", "[", 
               RowBox[{
                RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
               "]"}], ",", "0"}], "}"}]}], "}"}], ".", 
          RowBox[{"a", "[", 
           RowBox[{"j", ",", "w", ",", "l", ",", "m", ",", "rplus"}], 
           "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.800886423883819*^9, 3.800886447793824*^9}, {
   3.800886643355729*^9, 3.800886682113058*^9}, {3.8008867223134975`*^9, 
   3.8008867261622376`*^9}, {3.800886759172929*^9, 3.8008867696987667`*^9}, {
   3.80088684945341*^9, 3.800886849785574*^9}, {3.8008868975030484`*^9, 
   3.8008869248883195`*^9}, {3.80088701040158*^9, 3.8008870129996643`*^9}, {
   3.8008876795217752`*^9, 3.8008876815593243`*^9}, {3.800888040596113*^9, 
   3.8008880427403383`*^9}, {3.8008889167806263`*^9, 3.800888923226384*^9}, {
   3.8009658063018093`*^9, 3.80096581054064*^9}, 3.8009658449889674`*^9, {
   3.8009659883088512`*^9, 3.8009659915898404`*^9}, {3.8012619908805847`*^9, 
   3.8012620845819426`*^9}, {3.8048814336631703`*^9, 3.804881436598968*^9}, {
   3.8048815565744157`*^9, 3.804881556969352*^9}, {3.804881608805594*^9, 
   3.80488160897119*^9}, {3.804881649507778*^9, 3.804881707541106*^9}, {
   3.8048818158047905`*^9, 3.804881964778375*^9}, 3.804882484903527*^9, {
   3.8048836996733685`*^9, 3.8048837523348093`*^9}, {3.8048838814114995`*^9, 
   3.8048838911992855`*^9}, {3.804885907142461*^9, 3.80488591069283*^9}, {
   3.8048862669974613`*^9, 3.80488627648639*^9}, {3.8093460240223875`*^9, 
   3.809346024188942*^9}, {3.828090359005*^9, 3.828090359459756*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b5b9c23f-b4bd-4c2f-a129-92802d461750"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"expressaoDet", "[", 
    RowBox[{"NFin_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"m_", "?", "NumericQ"}], ",", 
     RowBox[{"rplus_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Det", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"i", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"h", "[", "rplus", "]"}]}], ")"}], "^", 
        RowBox[{"(", "i", ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "NFin"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8048820201155634`*^9, 3.80488203117426*^9}, {
  3.804883970235855*^9, 3.8048839741274443`*^9}, {3.804884016087191*^9, 
  3.804884020952176*^9}, {3.804884349736493*^9, 3.8048843499179993`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8ac6c3c8-3a3c-4451-90db-3516ce48fd9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"expressao", "[", 
    RowBox[{"NFin_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"m_", "?", "NumericQ"}], ",", 
     RowBox[{"rplus_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"h", "[", "rplus", "]"}]}], ")"}], "^", 
       RowBox[{"(", "i", ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "NFin"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8048845543269796`*^9, 3.804884558658984*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6951f13a-f26b-4588-bc06-fcd59d37f35f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.804882547454484*^9, 
  3.804882551911538*^9}},ExpressionUUID->"2aa21108-3fd2-473b-ab02-\
556d8485839f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.5536328255501322`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.5418923907541815`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8048820650242558`*^9, 3.804882090661976*^9}, {
   3.804882584575901*^9, 3.8048826070635753`*^9}, {3.804882820118038*^9, 
   3.8048828282213287`*^9}, {3.8048829177324066`*^9, 
   3.8048829282508593`*^9}, {3.8048837775164375`*^9, 
   3.8048837873990297`*^9}, {3.804883943290963*^9, 3.804883944115711*^9}, {
   3.8048840280820656`*^9, 3.804884032987975*^9}, {3.804884083867849*^9, 
   3.804884101695147*^9}, {3.8048843526265354`*^9, 3.804884354541381*^9}, 
   3.804884568975993*^9, {3.8048858087311*^9, 3.804885809766919*^9}, {
   3.804886913105673*^9, 3.8048869175110636`*^9}, {3.805087512649025*^9, 
   3.8050875132021093`*^9}, 3.807966379139085*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"394eba4e-2973-4fa3-a65e-0c568aa369a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.5536345025718201`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.541891957162913`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8048821081999598`*^9, 3.8048825406141453`*^9, {3.8048825869905534`*^9, 
   3.804882607844507*^9}, 3.8048828306213455`*^9, 3.804882929172871*^9, 
   3.8048838390827475`*^9, 3.804883944977406*^9, 3.804884036660158*^9, {
   3.804884094600167*^9, 3.8048841139254436`*^9}, 3.804884580695222*^9, 
   3.804885813700248*^9, 3.804886407419672*^9, 3.804886922119233*^9, 
   3.8079663889829197`*^9, 3.8093460425192513`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"dba157f0-e710-48a3-9095-28e1e661e035"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvectors", "[", 
  RowBox[{"expressao", "[", 
   RowBox[{"40", ",", 
    RowBox[{"2.9720056736704894`", "\[VeryThinSpace]", "-", 
     RowBox[{"2.9285097438148413`", " ", "\[ImaginaryI]"}]}], ",", "1", ",", 
    "0.01", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8048821441240425`*^9, 3.8048821442965927`*^9}, {
   3.804882562585219*^9, 3.80488256957769*^9}, {3.8048834740699406`*^9, 
   3.8048834961628327`*^9}, {3.8048839785525784`*^9, 3.8048839791210833`*^9}, 
   3.804884672539481*^9, {3.8048847544944377`*^9, 3.804884766213889*^9}, {
   3.8048851647557435`*^9, 3.804885190227004*^9}, {3.804885821458321*^9, 
   3.8048858248392925`*^9}, 3.8048864253899364`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"8b4c68ba-d9da-4c39-99c4-64a41f666532"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.9935329991092926`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.011330776212674854`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.11297695867438129`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.8014427811311698`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.5318020883965413`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.2736348065393234`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8048821318278317`*^9, 3.8048821915743885`*^9, {3.804882554643042*^9, 
   3.8048825700434513`*^9}, {3.8048834755220566`*^9, 3.8048834966934395`*^9}, 
   3.8048839319873114`*^9, 3.8048841257867975`*^9, 3.804884675420188*^9, 
   3.8048847672730536`*^9, {3.804885166148289*^9, 3.8048851917620974`*^9}, 
   3.8048858254558496`*^9, 3.804886429532268*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"579ac470-f0cc-498f-935b-95871dfb9e18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{"expressao", "[", 
   RowBox[{"40", ",", 
    RowBox[{"2.9720056736704894`", "\[VeryThinSpace]", "-", 
     RowBox[{"2.9285097438148413`", " ", "\[ImaginaryI]"}]}], ",", "1", ",", 
    "0.01", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8048854427341146`*^9, 3.804885454889201*^9}, {
   3.8048858366453485`*^9, 3.8048858400503607`*^9}, 3.804886513201555*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"4b7c36c8-06c5-4559-967a-eb628e07ba35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.692478818053017`"}], "-", 
    RowBox[{"1.442362808011182`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.3743536469362044`*^-14"}], "+", 
    RowBox[{"1.5793731774140617`*^-13", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8048854556850386`*^9, 3.804885841034832*^9, 
  3.8048865153349466`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"e4e995c1-5ebf-4e60-85f9-bdd4a5e0478e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expressao", "[", 
  RowBox[{"40", ",", 
   RowBox[{"2.9720056736704894`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.9285097438148413`", " ", "\[ImaginaryI]"}]}], ",", "1", ",", 
   "0.01", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8048868409097085`*^9, 3.8048868527817507`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"6788b48f-cb74-4c50-896c-c134309aeab0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.8249154788134969`"}], "-", 
      RowBox[{"1.254413884263301`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.75202986868527`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.9889479740679228`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.15205010642146963`"}], "+", 
      RowBox[{"0.0794970665593526`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.13243666076044625`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.18794892374772265`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.804885309469881*^9, 3.8048868542730465`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"cc69531a-71e6-4c3d-8106-53d928fc21d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvectors", "[", 
  RowBox[{"expressao", "[", 
   RowBox[{"40", ",", 
    RowBox[{"5.173936152322997`", "\[VeryThinSpace]", "-", 
     RowBox[{"4.893442408015107`", " ", "\[ImaginaryI]"}]}], ",", "1", ",", 
    "0.01", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.804886940902649*^9, 3.804886952949832*^9}, {
  3.804887074929669*^9, 3.8048870767676225`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"32fedd1e-1fbb-4417-89be-c46edafb103e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.707267919842005`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.70694541917742`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0005136793012124174`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.9635883445916583`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.18382482898491834`"}], "+", 
      RowBox[{"0.19418015968623822`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8048870781480417`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"21715042-e97c-4ed5-9f28-0753937d9a85"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bp l=1 low mass r= 1", "Item",
 CellChangeTimes->{{3.807982962063258*^9, 
  3.8079830093319077`*^9}},ExpressionUUID->"8648825d-fbc1-491a-9305-\
6410b4267c10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.5536328255501322`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.5418923907541815`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"290d972a-8dc1-4135-9065-4d3a5e05777f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.5536345025718201`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.541891957162913`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.807983035276784*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"a607fad0-d310-4637-843b-8dd1f7a81bc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.10", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.5536328255501322`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.5418923907541815`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079831688326817`*^9, 3.807983169816883*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"64a9a457-ff25-415a-b7f3-4f50b3e5ac92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.5573328127231023`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5523865169109956`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807983172301551*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"85027283-7f8c-4d90-a498-f5d671ba0113"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.20", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.5536328255501322`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.5418923907541815`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807983214757978*^9, 3.8079832149623547`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"01863c9a-1760-4e85-9bd5-a18261d690ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.5681937264341668`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5834770878531892`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807983217518676*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"61ad288b-286d-43da-ac32-0acb733fcbf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.30", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.5536328255501322`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.5418923907541815`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807983237160984*^9, 3.80798323730733*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"49575a1f-6590-4cd0-870c-797140a41781"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.5852761223102998`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6331252015765536`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079832411029963`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"6ac70e41-73b3-4536-87dd-03ac6d2e5682"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.40", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.5536328255501322`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.5418923907541815`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079832495403523`*^9, 3.8079832496770344`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"e87a02c7-6b57-43db-aefa-cacf736c151f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.6074391436288107`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6986932612851077`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807983253361538*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"6f4f859c-cd9f-4769-9310-9dbab789027b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.5536328255501322`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.5418923907541815`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079832580365553`*^9, 3.807983258557686*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"07c4507d-bd9c-4348-8224-297d488515ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.6336130977655996`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.7774135468745647`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079832633151064`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"a0ba59e7-b8e2-4bd3-841b-7c4000fbfbd6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bp l=1 low mass r= 100", "Item",
 CellChangeTimes->{{3.8079834357950788`*^9, 
  3.807983439058035*^9}},ExpressionUUID->"f38b1a99-ca5f-4cf1-b07f-\
0de201bae10a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"200", ",", "w", ",", "1", ",", "0", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"0", "-", 
          RowBox[{"0.0200034", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807987666629391*^9, 3.807987679318442*^9}, {
  3.8079877128727674`*^9, 3.8079877137314973`*^9}, {3.8079890881544237`*^9, 
  3.807989093847252*^9}, {3.80799286930894*^9, 3.8079929001645145`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1640a43f-855d-48c5-9dfc-7a65b602a25c"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.8079876855084667`*^9, 3.8079877157570763`*^9}, 
   3.8079890960508175`*^9, {3.8079928813141265`*^9, 3.8079928952396803`*^9}, 
   3.807992927729188*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"54a9d546-44ad-4796-bdb9-6e99f008f2b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expressao", "[", 
  RowBox[{"200", ",", 
   RowBox[{
    RowBox[{"-", "2.663005399529826`*^-22"}], "-", 
    RowBox[{"0.0200034", "\[ImaginaryI]"}]}], ",", "1", ",", "0", ",", 
   "100"}], "]"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"a2d04d48-cf3b-4121-8916-2484ffb14987"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.00017038813739832923`"}], "+", 
      RowBox[{"2.663941314032824`*^-24", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.0002494824986516`", "\[VeryThinSpace]", "-", 
      RowBox[{"2.6640895229980044`*^-24", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.000170354129932261`"}], "+", 
      RowBox[{"3.5054173944646854`*^-28", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.0000494045336574`", "\[VeryThinSpace]", "-", 
      RowBox[{"4.50176130007484`*^-29", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807994380676155*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"733cfaa1-1f14-4c0c-8334-c0fb646ed650"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", 
  RowBox[{"expressao", "[", 
   RowBox[{"200", ",", 
    RowBox[{
     RowBox[{"-", "2.663005399529826`*^-22"}], "-", 
     RowBox[{"0.0200034", "\[ImaginaryI]"}]}], ",", "1", ",", "0", ",", 
    "100"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8079914886045256`*^9, 3.807991504096095*^9}, {
  3.8079915686701455`*^9, 3.8079916319266605`*^9}, {3.807991727270794*^9, 
  3.8079917449160023`*^9}, {3.8079929355853834`*^9, 3.8079929586246996`*^9}, {
  3.807994230236639*^9, 3.807994242905744*^9}, {3.807994319104907*^9, 
  3.807994325339203*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"58a3c86c-77fa-421f-afba-28a7c74f463f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.9998790163212886`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.055807811123742`*^-28", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"7.497052409216262`*^-11", "+", 
      RowBox[{"2.6635907156387123`*^-24", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.7071775053485769`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.7070360499500457`", "\[VeryThinSpace]", "-", 
        RowBox[{"5.59259919069553`*^-29", " ", "\[ImaginaryI]"}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.9999999854911692`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.00017034571162294937`", "\[VeryThinSpace]", "+", 
        RowBox[{"1.0319209197511665`*^-28", " ", "\[ImaginaryI]"}]}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.807991505192214*^9, {3.8079915696536803`*^9, 3.8079916329188824`*^9}, {
   3.8079917338409863`*^9, 3.8079917454680843`*^9}, {3.8079929378883505`*^9, 
   3.80799297423689*^9}, 3.8079942522188277`*^9, 3.8079943268122954`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5de34b66-85c4-465a-83ca-98d7a02845b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.126395831653562`*^-16", "-", 
          RowBox[{"149.98355033838686`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.807983451340685*^9, 3.8079834850930643`*^9, {3.8079836021629133`*^9, 
   3.80798363175388*^9}, {3.8079837540075665`*^9, 3.807983759960112*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"bf4f04bd-63fd-4887-8fa6-32fbc582fe4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.1165441263410216`*^-20", "-", 
    RowBox[{"149.98355033838686`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807983500286338*^9, 3.807983616425477*^9, 
  3.807983662254612*^9, 3.807983764398921*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"08a9a8a6-062d-4da4-9d04-6724405043f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.10", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.126395831653562`*^-16", "-", 
          RowBox[{"152", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807984178936419*^9, 3.807984179426115*^9}, {
  3.807984221824634*^9, 3.807984223355794*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d44d38d6-3f22-4dbe-81be-01d8e6b1f62e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.418489219007667`*^-17", "-", 
    RowBox[{"152.0988256933644`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8079842175625534`*^9, 3.8079842358412247`*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"036904ad-8af2-4e8a-962e-0fc7fe2255d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.20", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.126395831653562`*^-16", "-", 
          RowBox[{"152", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079843603231277`*^9, 3.8079843604601336`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"2997e98e-ab12-4e43-9454-055a25d1b898"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.288427959276472`*^-17", "-", 
    RowBox[{"158.43237295532938`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807984380400955*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"c0290559-54e6-4dce-8278-828b7eee017e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.30", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.126395831653562`*^-16", "-", 
          RowBox[{"158", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807984472857902*^9, 3.8079844803540473`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"30088d40-9575-4bff-857d-b59d3e893611"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.410962821088169`*^-16", "-", 
    RowBox[{"168.8165320698303`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079844980218287`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"14720d01-105b-4a37-bc2c-4823e565a91e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.40", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.126395831653562`*^-16", "-", 
          RowBox[{"183", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079845896029167`*^9, 3.807984593506201*^9}, {
  3.8079847037061915`*^9, 3.8079847044970865`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"77a9252e-1da7-4cc4-9e69-5fd7e0a41714"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.1365177856713303`*^-16", "-", 
    RowBox[{"183.2913467142078`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.80798460863017*^9, 3.8079847108839893`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"3894ff77-9229-4963-9784-7f66f9528cd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.50", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.126395831653562`*^-16", "-", 
          RowBox[{"202", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079847278960314`*^9, 3.8079847471645055`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"a7380ca0-a431-44d2-8fe1-c6aeea3e9e1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.08869226405845`*^-18", "-", 
    RowBox[{"202.68416424454523`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8079847418895917`*^9, 3.8079847535244656`*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"92f14585-ea0a-44d4-955f-23adc2719823"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bp l= 1 higher modes", "Item",
 CellChangeTimes->{{3.8079847660559387`*^9, 
  3.8079847770106316`*^9}},ExpressionUUID->"6cad9e02-314c-412c-98c2-\
835b3859d5a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.5536328255501322`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.5418923907541815`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"afca749c-dc89-403a-bb8d-eb9248d8166b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.5536345025718201`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.541891957162913`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079847863187633`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"85a7907b-cdde-49d2-af8b-401f05ed0216"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.972003738146243`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.9285112412002987`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{3.807984811555211*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"d2823ad6-fde4-4f66-adb3-5ec3e29bf998"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.972005673670638`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.9285097438148586`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079848138171587`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"711324fd-5836-48bd-bbea-be3c5f3f76ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4.748419912975966`", "\[VeryThinSpace]", "-", 
          RowBox[{"5.372006904363078`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{3.8079848468198643`*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"cd4b3dd1-9aff-444d-b567-250de12010c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.748401837524707`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.372029631141876`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079848492673173`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"4ea115ed-6add-43ab-9246-1038b8a3a91d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6", "-", 
          RowBox[{"6", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079848825742083`*^9, 3.807984887318516*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"edc4ca26-9606-4815-944e-cae5f2b5539c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.173936152322997`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.893442408015107`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079848920777817`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"8c328753-e890-413f-9965-399efff218f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5", "-", 
          RowBox[{"6", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079849329633985`*^9, 3.8079849333972626`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"3422def3-e898-4fb7-bb86-fff1373873b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.1739361523232565`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.893442408014649`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079849378871326`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"b135cf20-a54b-4f28-8517-578d360e8946"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.579", " ", "-", " ", 
          RowBox[{"7.675", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079849129090605`*^9, 3.8079849151819706`*^9}, {
  3.809704887616523*^9, 3.8097049010759325`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7c10e54c-08a4-4d28-b617-8f5a2168095e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.579770425646512`", "\[VeryThinSpace]", "-", 
    RowBox[{"7.675279915693362`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079849176782928`*^9, 3.8097049032950773`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"8dffc2a5-f85b-474b-beec-0cf667e73ba2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"9.609", " ", "-", " ", 
          RowBox[{"9.655", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8097049331357794`*^9, 3.809704943551506*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"e250e0d6-b03d-43b0-8f98-2c3c76195f27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.605149962100892`", "\[VeryThinSpace]", "-", 
    RowBox[{"9.653518994960626`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8097049466838512`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"9dabec2c-9070-401c-a5d1-be77a0b1aa28"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bp l=1 r=1 var mass high (higher than 4.5 gets hard)", "Item",
 CellChangeTimes->{{3.8079849469343147`*^9, 3.807984967773077*^9}, {
  3.807986958175661*^9, 
  3.807986982474957*^9}},ExpressionUUID->"a91f5918-6879-4720-96c2-\
dbd2993757fb"],

Cell[BoxData[
 RowBox[{"2.0186366492272003`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.9464864743880357`", " ", "\[ImaginaryI]"}]}]], "Input",Expression\
UUID->"6c378cae-d9c5-4ac7-8f5b-2abb8fce9d8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "1.5", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.0186366492272003`", "\[VeryThinSpace]", "-", 
          RowBox[{"1.9464864743880357`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079853263892813`*^9, 3.80798535151805*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"337b69a8-f9da-4cfe-8ee6-108a73db28fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.018635486312752`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.9464843490393848`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079853538468213`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"afce4a07-bda0-4f83-80d2-aef7964ae12b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "2.5", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.5704412558623764`", "\[VeryThinSpace]", "-", 
          RowBox[{"3.4745511711553103`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807985360958794*^9, 3.807985385434346*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d1ca0553-350d-4c1a-8dab-daf74afeefc8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.5704412667219314`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.4745511767867305`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807985387643404*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"b526f622-d497-49c7-9baf-805f0ab49b2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"100", ",", "w", ",", "1", ",", "3.5", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.327896010238299`", "\[VeryThinSpace]", "-", 
          RowBox[{"5.233550974963359`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079853944701643`*^9, 3.8079854662600737`*^9}, 
   3.8079855382893686`*^9, {3.807985598168168*^9, 3.807985681673788*^9}, 
   3.8079857392008524`*^9, {3.8079861781255627`*^9, 
   3.8079862129414177`*^9}},ExpressionUUID->"f8a5eb9c-5cdb-4c08-b760-\
640845423022"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 33, 1, 20842143586055338172, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8079857898553348`*^9, 3.807986206944462*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"400e01bc-cef4-4820-a3e1-63910e902918"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.327895959691472`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.233550873820598`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8079854211437902`*^9, 3.8079854666939383`*^9}, 
   3.8079855406510496`*^9, 3.8079856075032387`*^9, {3.807985651465606*^9, 
   3.807985674739313*^9}, 3.8079857349621944`*^9, 3.8079857898822613`*^9, 
   3.8079862069743834`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"6372004b-e92f-4e91-a049-ace90f82b399"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "4.5", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5.93664583331795`", "\[VeryThinSpace]", "-", 
          RowBox[{"8.31804185379966`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079857639037642`*^9, 3.8079858037880597`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"e7c92960-9c19-4225-8a31-c0cd7073c286"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 67, 10, 20842123434579418514, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.807985808536355*^9},
 CellLabel->
  "During evaluation of \
In[67]:=",ExpressionUUID->"776145d9-1f74-40b8-82e2-1b85af901ea2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.936645079423519`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.318041056351625`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.807985808540345*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"8489d28f-a3cb-4a57-88cb-b57e06cc177b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expressaoDet", "[", 
  RowBox[{"100", ",", 
   RowBox[{"3.3278960102383", "\[VeryThinSpace]", "-", 
    RowBox[{"5.23355097496336", "\[ImaginaryI]"}]}], ",", "1", ",", "3.5", 
   ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8079858448791246`*^9, 3.8079858588228207`*^9}, {
  3.807986048578153*^9, 3.80798604921844*^9}, {3.8079861169562154`*^9, 
  3.807986145856896*^9}, {3.8079862218765154`*^9, 3.8079862575859776`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"0170b687-6890-4a59-ab02-d077f56b57bf"],

Cell[BoxData[
 RowBox[{"7346.28219999939`", "\[VeryThinSpace]", "+", 
  RowBox[{"1502.5272931854925`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.807985865376289*^9, 3.807986051218091*^9, {3.8079861184043417`*^9, 
   3.807986147724897*^9}, {3.8079862300556574`*^9, 3.807986259921728*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"48dc4612-075c-4b5d-a4ff-9fc8fd1b0912"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "10.5", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"11.", "-", " ", 
          RowBox[{"14", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079863919883995`*^9, 3.8079864201710024`*^9}, {
  3.807986457129125*^9, 3.807986459585553*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"ddd1ea32-ad1b-4c0b-9fc5-ca817791176c"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 38, 3, 20842143586055338172, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8079864256683207`*^9, 3.8079864664591646`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"d1b97390-19db-45e1-90e7-d5cd4d16e619"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"11.735326592121634`", "\[VeryThinSpace]", "-", 
    RowBox[{"14.410877659014082`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079864256712847`*^9, 3.807986466486092*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"3945459e-71dc-4a4a-9ef8-7d580871ed31"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"11.73532656725487`", "\[VeryThinSpace]", "-", 
  RowBox[{"14.410877611683896`", " ", "\[ImaginaryI]"}]}]], "Input",Expression\
UUID->"0f0ba936-24bd-4d0c-99b1-3738c9a41ec8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bp l=1 m = 0.5 var r", "Item",
 CellChangeTimes->{{3.807986559569058*^9, 
  3.807986572171342*^9}},ExpressionUUID->"c93d6e2b-937f-4fa2-be38-\
798a351bcc2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "2"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"1.0495078165642977`", "\[VeryThinSpace]", "-", 
          RowBox[{"1.836846076285386`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807986594039835*^9, 3.80798662798901*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"ddd42f99-b813-40a9-8bbe-78c4d8001fa5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.049688102817763`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.8359983156515933`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079866349114885`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"b282f852-0b91-4e01-a6a0-f8c4cd28e2d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "3"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{
          RowBox[{"-", "1.0320756778660016`*^-10"}], "-", 
          RowBox[{"1.49939809807479`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807986652801626*^9, 3.807986683474578*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"f4907b2d-8e03-40c2-9e0d-a45c1a2a95ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "5.680944031031454`*^-20"}], "-", 
    RowBox[{"1.4963260665649685`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807986690919651*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"6423a2c0-c9a9-46e4-9af1-922a340a867e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "4"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.599147743145848`*^-17", "-", 
          RowBox[{"6.756785525351359`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079866989082737`*^9, 3.807986718184702*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"faec07fb-48f6-436d-bb4d-77017c754c87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "2.0265235371643635`*^-16"}], "-", 
    RowBox[{"6.756777220233112`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079867250353727`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"6181d613-81e0-4ddd-b97f-46f98998ee0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "5"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.59162703296359`*^-18", "-", 
          RowBox[{"8.970998347533863`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079867383068933`*^9, 3.807986754817728*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"4d80448e-db7c-412b-8853-1475b480aebe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.6697859111893107`*^-19", "-", 
    RowBox[{"8.970991993532747`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.807986760572299*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"c1452561-4746-474a-aef4-565197230ff6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "6"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.351482557653128`*^-16", "-", 
          RowBox[{"11.13492977760763`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079867952196054`*^9, 3.8079868064236307`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"0f2075b2-a776-43a0-bf52-188de8c7e271"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.8242196128232816`*^-20", "-", 
    RowBox[{"11.134925473959344`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807986811427251*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"5ffb68fd-b1a6-4508-a70d-5a83abf84f07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "7"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5.254768261034001`*^-19", "-", 
          RowBox[{"13.27040235803317`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079868170352383`*^9, 3.8079868372202377`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"93d03ab3-2c8b-42f5-80d3-f695ef18d49d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"7.7990470278009`*^-21", "-", 
    RowBox[{"13.27039939399849`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8079868437368116`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"997575b6-4862-4b3e-a71b-6ccfb7f7410f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "8"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4.2141306188654346`*^-15", "-", 
          RowBox[{"15.386399719688924`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807986848632703*^9, 3.8079868652562566`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ddab7a72-7550-4cca-b002-18fe16bc52ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.9777184947876225`*^-21", "-", 
    RowBox[{"15.386397613499613`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8079868735011992`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"76f3533b-6d4a-42f4-b528-0b7df1c54058"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "9"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.051522058604755`*^-20", "-", 
          RowBox[{"17.487899487821146`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.807986880205237*^9, 3.8079869067013493`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"32ec9378-d329-46c1-8fe7-516ac6dcb7f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.247480339672573`*^-22", "-", 
    RowBox[{"17.487897945460503`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.80798691194732*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"c9ebff7e-d3db-4d71-961d-72bef9639efd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "10"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{
          RowBox[{"-", "1.92766632411627`*^-14"}], "-", 
          RowBox[{"19.578146608198146`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8079869198103027`*^9, 3.8079869484985275`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"a8c033a3-7f56-4c4d-86d0-0f0c9316b688"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1.7260407685335902`*^-22", "-", 
    RowBox[{"19.578145448403355`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807986954889428*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"6a8b91a7-6cf2-4baa-8469-b53d5c37ac50"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Bm L=1",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8095277855179977`*^9, 
  3.8095277910851316`*^9}},ExpressionUUID->"f31e8dde-2371-4e3a-91ad-\
af199d3a326c"],

Cell[CellGroupData[{

Cell["Higher orders", "Item",
 CellChangeTimes->{{3.809527809667653*^9, 
  3.8095278135597887`*^9}},ExpressionUUID->"45512ae5-3b51-4dfc-9eed-\
8c2c2229482b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.3307079172881515`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.4898503645881838`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809527827781715*^9, 3.8095278487619457`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"1e26d7e8-5d7b-4803-ad64-785b739d2686"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.330722435576464`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.489575921156102`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095278522673025`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"03da5425-0293-49e0-ab5a-ad49f7ab685f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"100", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5.174427536262822`", "\[VeryThinSpace]", "-", 
          RowBox[{"4.865343311061137`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095278716107965`*^9, 3.809527914028451*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"2955ece7-f462-41a4-8edc-2ae918413429"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.172441975113339`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.888238088403239`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8095278742761335`*^9, 3.809527923241166*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"434351e3-8e2c-46f8-85c6-a9bdf5e42b9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8.279032971289766`", "\[VeryThinSpace]", "-", 
          RowBox[{"7.069643808308928`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.8095279394897966`*^9, {3.8095279797643175`*^9, 3.809527979953267*^9}, {
   3.809528210816665*^9, 3.809528226081051*^9}, {3.8095282600137863`*^9, 
   3.809528264335249*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"1cb45ec0-a0ca-4970-ab57-d91ef9906bb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.17393615232331`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.8934424080151535`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.809527963135626*^9, {3.8095282058978767`*^9, 3.809528230481222*^9}, 
   3.809528269151894*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"815ba22e-d326-43ad-940a-0c4020ff8982"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"18.509", "-", 
          RowBox[{"10.070", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8097071971647015`*^9, 3.8097072090102654`*^9}, {
  3.809707250755265*^9, 3.8097072606990423`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"cf0786a3-70b7-4a25-a537-32dd387cd248"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "8.953694897908939`"}], "-", 
    RowBox[{"98.64929575380937`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809707217647888*^9, 3.8097072717005353`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"444ae3db-154d-4b7c-845e-7e61441c0290"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Low mass", "Item",
 CellChangeTimes->{{3.8095282790660295`*^9, 
  3.8095283002543917`*^9}},ExpressionUUID->"cd3b048f-2a2a-4011-b324-\
d48b814052cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.10", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.3386379595932367`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.501276991080998`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095283145682917`*^9, 3.8095283569385605`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"810e4fed-35b2-4828-8019-c1f6686fd840"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.338795072538638`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.5000688673371956`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809528329093525*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"95630331-8d36-454b-b085-862d47fe013e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.20", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.361785699401384`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.534577275414512`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095283679060125`*^9, 3.8095283826270905`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"819b2e0e-277c-4340-994e-6851701ce0cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.3624141506837693`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.5311411938472426`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809528386352823*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"bf121e16-9e5a-4218-bd3f-0450dc41a114"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.30", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.397850090136598`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.5862856023482657`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095284108434563`*^9, 3.8095284135300946`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"8b3e89b9-7ae2-41da-885c-c07456085373"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.3992651394396103`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.5806376310214914`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809528415951991*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"ea699e64-cc8a-43d4-9a80-b99c6fa9941e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.40", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.4441625664476114`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.6523750273246`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095284311888895`*^9, 3.809528442691823*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"79eb3a6e-f735-4b6b-9b87-874aec9f301d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.446464467395908`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.6455654186708513`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095284457989635`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"c0e19ab6-89fd-42fa-86f0-d6ac542e29bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3.4982792122754907`", "\[VeryThinSpace]", "-", 
          RowBox[{"2.7292016984008765`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.80952846263292*^9, 3.809528477013573*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"4b8b201e-47d0-4822-94c3-e2e3b811dd25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.501245901998061`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.7225383057638983`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.80952848118293*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"408c762d-a14f-40c1-bfe3-d97d6ff01aca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bm low mass r=100", "Item",
 CellChangeTimes->{{3.8095284890811586`*^9, 
  3.8095284946848383`*^9}},ExpressionUUID->"26e0cb86-1dbb-4ab3-a642-\
5ed56c0ff92d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.01", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"184.9679723748298`", "\[VeryThinSpace]", "-", 
          RowBox[{"266.39477760481543`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095285041408386`*^9, 3.8095285194993515`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"88166c1c-ff37-4235-a948-28dfd712c8fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"184.96823562408758`", "\[VeryThinSpace]", "-", 
    RowBox[{"266.39409793161263`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809528526416284*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"7b145d64-9a94-4cc0-9b41-a76946805312"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.10", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"185.57772006489157`", "\[VeryThinSpace]", "-", 
          RowBox[{"267.52397774222584`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809528541851526*^9, 3.809528552612939*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"c5a30ca6-06d5-4075-bfb8-6b63a1aa385b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"185.60361437412098`", "\[VeryThinSpace]", "-", 
    RowBox[{"267.46101186148616`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095285605115104`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"08bd3bb4-1810-4c78-a905-1c37858180da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.20", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"187.35501561500698`", "\[VeryThinSpace]", "-", 
          RowBox[{"270.817323332869`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095285775749393`*^9, 3.809528590938591*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"9af56121-a72c-473d-acb2-5773c51ff6c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"187.452331991007`", "\[VeryThinSpace]", "-", 
    RowBox[{"270.6115673421801`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095285984005556`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"a445c829-7f2d-4d8d-b4ac-d3304a8d0fa9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.30", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"190.116740329157`", "\[VeryThinSpace]", "-", 
          RowBox[{"275.938819574288`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809528611438789*^9, 3.8095286229693203`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"c3dff2ba-6794-4859-9102-7d857f6fd0b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"190.30879785807016`", "\[VeryThinSpace]", "-", 
    RowBox[{"275.6055843788737`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095286304941874`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"fedec0e6-7ea1-4256-8867-67966be408c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.40", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"193.6503614685971`", "\[VeryThinSpace]", "-", 
          RowBox[{"282.4975651637806`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809528638956098*^9, 3.8095286562233353`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"ac97296c-da9b-4bcb-848a-435e0fac80ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"193.9253212622623`", "\[VeryThinSpace]", "-", 
    RowBox[{"282.1185779064885`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809528677835065*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"8d034a92-8ec8-4ec5-9214-d200ab23a40b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"100", ",", "w", ",", "1", ",", "0.50", ",", "150"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"197.760877413615`", "\[VeryThinSpace]", "-", 
          RowBox[{"290.1375304990408`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "MachinePrecision"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809528646426369*^9, 3.8095286696416345`*^9}, {
  3.8458774232879543`*^9, 3.845877451223305*^9}, {3.845877750248377*^9, 
  3.845877767279252*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"a317bc42-16ad-45f2-8a4d-74bfae521600"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 36, 3, 26938185299449993289, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8458777026756988`*^9, 3.845877754654883*^9, 
  3.845877895631549*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"6c73ac98-cf34-471c-8c5a-05eaebd9ebab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3938.992639464885`", "\[VeryThinSpace]", "-", 
    RowBox[{"5354.152505682473`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809528689614169*^9, 3.845877438973443*^9, 
  3.845877702689703*^9, 3.845877754662885*^9, 3.845877895641551*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"6f3f784d-544f-4ba6-98e2-277de54ad99f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bm higher mass r=1", "Item",
 CellChangeTimes->{{3.8095286993635645`*^9, 
  3.8095287062810287`*^9}},ExpressionUUID->"c1f37080-87fa-4c23-b0f2-\
d592fc6752c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "1.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4.214928293132582`", "\[VeryThinSpace]", "-", 
          RowBox[{"3.720253663716858`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809528715386366*^9, 3.8095287252830334`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"73afe5e7-f864-46ed-a293-81042621aa06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.21495139138213`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.7202011200257283`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095287276764407`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"7ebf3d22-66fa-43be-ad39-bf44fb296c95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "2.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5.0364831387869895`", "\[VeryThinSpace]", "-", 
          RowBox[{"4.815480206143253`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095287425592055`*^9, 3.8095287521179714`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"080a16c6-3536-4b14-8dfc-ad694d5099f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.03651734046673`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.815479908336579`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809528754065827*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"297c2601-7a23-4adb-b170-0551b49a4b0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "3.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5.900489341787665`", "\[VeryThinSpace]", "-", 
          RowBox[{"5.945489886601434`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809528768795845*^9, 3.809528781428992*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"bfa9b9e7-6f9e-4984-bcc6-8260a1153c85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.900502469697479`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.945499011375169`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095287847630157`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"8a1c127d-1eeb-4b14-90f9-63bae152a429"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "4.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.792639422048885`", "\[VeryThinSpace]", "-", 
          RowBox[{"7.100348446103563`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095287959499574`*^9, 3.809528805372716*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"58dfc6b8-a76c-4f93-983a-8ff086d4600d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.792642116503777`", "\[VeryThinSpace]", "-", 
    RowBox[{"7.10035627808064`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095288077925105`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"5a4fcbb5-0a92-4f82-b09e-1002175ef09b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "5.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"7.705978755492463`", "\[VeryThinSpace]", "-", 
          RowBox[{"8.27502648564853`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095288160628805`*^9, 3.8095288254559946`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"f0aea3c5-78e6-4ec1-b8b5-0bf383e2626a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"7.705977308918955`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.275030860623017`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095288325284014`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"7cce0af5-59d2-4018-974e-5c1d82dcd346"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "6.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8.636180514587739`", "\[VeryThinSpace]", "-", 
          RowBox[{"9.46574744720135`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095288463854713`*^9, 3.8095288584112744`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"edd3739f-48ca-46af-a193-5094310f814a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"8.636178216918672`", "\[VeryThinSpace]", "-", 
    RowBox[{"9.465748916747826`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809528860947135*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"5bbb77be-24e4-41c1-897d-0b774db7a836"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "7.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"9.580227029279664`", "\[VeryThinSpace]", "-", 
          RowBox[{"10.669448442531081`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095288801523356`*^9, 3.8095288908386073`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"84f2a88f-cfb9-4cbb-b79f-448ce2e84136"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.580225326711123`", "\[VeryThinSpace]", "-", 
    RowBox[{"10.669448189331186`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809528894736679*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"4b7005b0-6d7c-491e-a0d9-4538fb8e188a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "8.50", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10.535873335735`", "\[VeryThinSpace]", "-", 
          RowBox[{"11.883614607625937`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809528912678361*^9, 3.8095289199611263`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"72fe6977-43eb-4b57-9ffc-a21066e1e1fa"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 62, 1, 20852247501595770683, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.809528922139838*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"9604dbcf-bcab-46ec-9308-d5be686d54a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"10.535872606652584`", "\[VeryThinSpace]", "-", 
    RowBox[{"11.883613703067512`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.80952892214283*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"2c4aed4b-8779-493c-9f3c-a8c179c5eb4a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bm mA=0.5 higher r", "Item",
 CellChangeTimes->{{3.809528925499925*^9, 
  3.809528934799189*^9}},ExpressionUUID->"d5f61825-35f3-4691-9eee-\
1365faf6e3e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "2"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4.860104802400359`", "\[VeryThinSpace]", "-", 
          RowBox[{"5.710284772191725`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095289494915185`*^9, 3.8095289632447243`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"b95bd113-9f62-46d0-b4e6-8374b287ea01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.866624975866601`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.701660914732123`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.809528970549868*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"88974aa7-8adb-45a6-a967-2f617b854213"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "3"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6.565527205376737`", "\[VeryThinSpace]", "-", 
          RowBox[{"8.640693993892803`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095291148375306`*^9, 3.8095291245529523`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"69c1cd9f-e958-4447-ac7a-0765e55b01f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.5751953155838665`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.629236798264643`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.80952913122108*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"ebd9e594-f016-4ef4-8e7f-c48f7b83e76f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "4"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8.393743965635965`", "\[VeryThinSpace]", "-", 
          RowBox[{"11.557340448640147`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095291669045696`*^9, 3.809529182393939*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"f786fc39-1ce8-4b95-a8c4-1624f30e70cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"8.406541805406443`", "\[VeryThinSpace]", "-", 
    RowBox[{"11.542798765160322`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8095291797335978`*^9, 3.8095291892420254`*^9}},
 CellLabel->"Out[66]=",ExpressionUUID->"376d2e6b-473e-4b3a-aefb-c1e963ad6131"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "5"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10.277944840142004`", "\[VeryThinSpace]", "-", 
          RowBox[{"14.468126595156237`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095291980308013`*^9, 3.8095292087899666`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"b198394e-90b2-4683-952e-3c04a9ff643b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"10.293878724593146`", "\[VeryThinSpace]", "-", 
    RowBox[{"14.450385951946156`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809529216948695*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"205246a2-d237-4148-862f-48188a89885f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "6"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"12.191896756758391`", "\[VeryThinSpace]", "-", 
          RowBox[{"17.37587341664547`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095292272800317`*^9, 3.809529237040861*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"2717e25f-176f-4c0b-af5e-0d4ae3ba7aa3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"12.210972918222728`", "\[VeryThinSpace]", "-", 
    RowBox[{"17.354873052676957`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095292444115276`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"dad6755d-e6e2-4dd2-b43a-dac572e90453"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "7"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"14.123421260108346`", "\[VeryThinSpace]", "-", 
          RowBox[{"20.281845172777356`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809529252334204*^9, 3.8095292667759132`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"22d6b982-7f37-41da-9e44-84c6d8d503a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"14.14564420155554`", "\[VeryThinSpace]", "-", 
    RowBox[{"20.257549235800397`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809529274897002*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"59815d0b-3743-470e-963c-35c61f5d2fa2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "8"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"16.066149668927345`", "\[VeryThinSpace]", "-", 
          RowBox[{"23.186692116205823`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8095292857545757`*^9, 3.80952930078426*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"12ba8419-3ab3-49c0-ac75-9b8475ed3f28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"16.091522556668565`", "\[VeryThinSpace]", "-", 
    RowBox[{"23.159077764698868`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.809529307813873*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"9e01945d-8560-4e29-8e68-911467a7d4ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "9"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"18.01644444701328`", "\[VeryThinSpace]", "-", 
          RowBox[{"26.09078226306589`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809529314252485*^9, 3.8095293239742365`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"30edba38-04b2-468f-83fc-abebb1e8b4cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"18.04496954347276`", "\[VeryThinSpace]", "-", 
    RowBox[{"26.059834079647`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8095293326098294`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"24c96d27-e97f-490f-88e2-3d22a5d723f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.5", ",", "10"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"19.972082743518413`", "\[VeryThinSpace]", "-", 
          RowBox[{"28.99433924782029`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.809529337170703*^9, 3.8095293457444477`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"430d6997-eb79-45d0-9b29-3e0532ac5213"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"20.003761704805086`", "\[VeryThinSpace]", "-", 
    RowBox[{"28.960046348730643`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8095293537869563`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"1a79b485-7e89-40b7-80c1-1fe17edfb23a"]
}, Open  ]]
}, Open  ]],

Cell["B=0, m=0", "Text",
 CellChangeTimes->{{3.845875916503295*^9, 
  3.8458759293668146`*^9}},ExpressionUUID->"abd39c53-2b7a-4f3d-91b9-\
727a6fcb52ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", "\[VeryThinSpace]", "-", 
          RowBox[{"260", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845876843591015*^9, 3.8458768638555155`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"1ead9adf-4e8d-4a7a-be84-97ed7c3fb830"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"184.9617496531684`", "\[VeryThinSpace]", "-", 
    RowBox[{"266.3832499102975`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8458768660838356`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"df8eb2aa-98f7-43c6-a900-19a2cca13432"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0", ",", "50"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"90", "-", 
          RowBox[{"130", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845876901966635*^9, 3.845876925438951*^9}, {
  3.845877015711379*^9, 3.845877016191928*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"9719c06c-fa4b-494b-9a99-6ebbb6a4870c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"92.51029747752969`", "\[VeryThinSpace]", "-", 
    RowBox[{"133.1886033366017`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.845877018104212*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"6ef6efe8-cc05-48de-ba4b-eff969226c8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0", ",", "10"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"18", "-", 
          RowBox[{"26", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845877032583376*^9, 3.8458770424473743`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a44b189d-51b3-4d8b-9b20-3558cd8aeb5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"18.689481831992055`", "\[VeryThinSpace]", "-", 
    RowBox[{"26.61845022424161`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.845877038937379*^9, 3.8458770446338167`*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"6ce7d327-8a6e-402e-a653-c12fc12c8ceb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0", ",", "5"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"9", "-", 
          RowBox[{"13", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845877069943803*^9, 3.8458770843194227`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7dbdb787-96b1-41ae-8c95-e29092a36a03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.632304139627813`", "\[VeryThinSpace]", "-", 
    RowBox[{"13.279512950145492`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8458770881811986`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"09d39f28-e4f3-4c6d-a9c7-0b86c112b1d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0", ",", "1"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458771019913645`*^9, 3.8458771056399775`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"fb22e6ee-80fc-481e-9173-ab01fcd8182e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.3306401515346025`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.4894693120405833`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.845877113705229*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"5de1493d-8d57-4180-a3ee-1695b8ddf2bd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["QNMs of u2 monopole by SH",
 FontColor->RGBColor[1, 0, 0]]], "Chapter",
 CellChangeTimes->{{3.8280904032619944`*^9, 3.8280904112964644`*^9}, {
  3.8280904454725847`*^9, 
  3.8280904467749968`*^9}},ExpressionUUID->"a0e6eefe-dc49-4c19-9e74-\
9c466a737d79"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.804882547454484*^9, 
  3.804882551911538*^9}},ExpressionUUID->"a675deac-1885-4ae7-8343-\
78331746b6d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8372387313091497`*^9, 3.837238733884364*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"b4085f47-cc34-4f77-973c-21b9a380ef43"],

Cell[TextData[StyleBox["Parameters",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.809522889685701*^9, 
  3.8095228960924416`*^9}},ExpressionUUID->"00984dd9-a9c1-43a6-b77e-\
df502c81fe89"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"de", " ", "is", " ", "number", " ", "space"}], "+", 
       RowBox[{"time", " ", "dimensions"}]}], ";", " ", 
      RowBox[{"rplus", " ", "is", " ", "size", " ", "of", " ", 
       RowBox[{"BH", ":"}]}]}], "*)"}], "Text"], 
   RowBox[{
    RowBox[{
     RowBox[{"de", "=", "4"}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l", "=", "1"}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rplus", "=", "100"}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", "s_", "]"}], ":=", 
      RowBox[{"1", "/", "s"}]}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"r0", "[", "s_", "]"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "de"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "de"}], "+", "3"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"de", "-", "3"}], ")"}]}], ")"}]}]}], ";"}]}]}],
  FontSize->14]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ebd9167f-c185-4edc-8d48-90de2e941b2b"],

Cell[TextData[StyleBox["Polynomials following Horowitz-Hubeny",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.809522922472068*^9, 
  3.8095229341479006`*^9}},ExpressionUUID->"770280a4-3597-48e2-86c3-\
04f51bfd44fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", "+", " ", 
        RowBox[{"x", "^", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", "*", 
         RowBox[{"x", "^", "5"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"x", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"3", "*", 
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], "*", 
         RowBox[{"x", "^", "4"}]}]}], ")"}], " ", "+", " ", 
      RowBox[{"2", " ", "I", " ", "w", " ", 
       RowBox[{"x", "^", "2"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", " ", 
       RowBox[{"m", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"2", 
       SuperscriptBox["x", "2"], 
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], 
          RowBox[{"r0", "[", 
           RowBox[{"h", "[", "rplus", "]"}], "]"}], "x"}]}], ")"}]}]}]}], " ",
     "]"}]}], ";", 
  RowBox[{"u", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8016678635906754`*^9, 3.8016679396264696`*^9}, {
  3.801669389658525*^9, 3.8016694186639075`*^9}, {3.802499951050455*^9, 
  3.802499951159154*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1fd013c2-0af3-4b37-bba7-c7131e9de16f"],

Cell[TextData[StyleBox["Polynomial coeficients",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8095229513032675`*^9, 
  3.8095229584629836`*^9}},ExpressionUUID->"2b04d9ea-d034-41d2-bc62-\
675100e4b6e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeficienteDeS", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeU", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeT", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"P", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"n", "*", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "*", 
       RowBox[{"coeficienteDeS", "[", 
        RowBox[{"0", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], "+", 
      RowBox[{"n", "*", 
       RowBox[{"coeficienteDeT", "[", 
        RowBox[{"0", ",", "w", ",", "l", ",", "m", ",", "rplus"}], 
        "]"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"b99178c5-de61-47ef-b4d5-b0aa9d4765ff"],

Cell[TextData[StyleBox["Iterative calculation of series coeficients following \
Horowitz-Hubeny",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.809523000440363*^9, 
  3.809523045965088*^9}},ExpressionUUID->"587f890a-6b4e-40de-8566-\
72d3cd3c7e9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "w_", ",", "l_", ",", "m_", ",", "rplus_"}], "]"}], ":=",
    "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nit", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"m_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"rplus_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"P", "[", 
        RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], 
      " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", 
            RowBox[{"(", 
             RowBox[{"j", "-", "1"}], ")"}], 
            RowBox[{"coeficienteDeS", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
             "]"}]}], " ", "+", " ", 
           RowBox[{"j", " ", 
            RowBox[{"coeficienteDeT", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
              "rplus"}], "]"}]}], "+", 
           RowBox[{"coeficienteDeU", "[", 
            RowBox[{
             RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
            "]"}]}], ")"}], 
         RowBox[{"a", "[", 
          RowBox[{"j", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.801669445160034*^9, 3.8016694460406775`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ff53914a-0d53-404d-9491-01441e9359ab"],

Cell[TextData[StyleBox["Boundary condition at infinity = 0",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8095230770998077`*^9, 
  3.8095230873372746`*^9}},ExpressionUUID->"2e4b36bd-76bf-4b33-bd71-\
c8da9d37e996"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"expressao", "[", 
    RowBox[{"NFin_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"m_", "?", "NumericQ"}], ",", 
     RowBox[{"rplus_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"h", "[", "rplus", "]"}]}], ")"}], "^", 
       RowBox[{"(", "i", ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "NFin"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"99c6eef6-5865-4770-bebe-e31bfc821098"],

Cell[TextData[StyleBox["Numerical results",
 FontSize->36,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.809523096342944*^9, 
  3.8095231105179415`*^9}},ExpressionUUID->"e31f979e-cd3b-4300-837e-\
0d7809a68aaf"],

Cell[CellGroupData[{

Cell["Konoplya", "Item",
 CellChangeTimes->{{3.802588763258288*^9, 
  3.802588766548339*^9}},ExpressionUUID->"55ed091b-8432-48d2-9b62-\
453a6d2d3106"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.01", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", "-", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8016689530086517`*^9, 3.8016689737441864`*^9}, {
   3.8016690505158644`*^9, 3.801669054088274*^9}, {3.8016691245827074`*^9, 
   3.8016691374662457`*^9}, {3.801669186934761*^9, 3.8016691909889164`*^9}, {
   3.801669227075389*^9, 3.8016692283609505`*^9}, {3.8016692816075206`*^9, 
   3.801669283472532*^9}, {3.801669493886694*^9, 3.8016695103566384`*^9}, {
   3.801669543828105*^9, 3.8016695536528254`*^9}, {3.8016695881200285`*^9, 
   3.8016696113355184`*^9}, {3.801669659110753*^9, 3.801669670007577*^9}, 
   3.801669767611495*^9, {3.80166983056909*^9, 3.801669830720684*^9}, {
   3.8016698829878745`*^9, 3.8016698835932555`*^9}, {3.801669926478541*^9, 
   3.8016699339006877`*^9}, {3.8016699700250587`*^9, 
   3.8016699845961103`*^9}, {3.801670023606733*^9, 3.8016700506264577`*^9}, {
   3.8016701055286007`*^9, 3.801670110581112*^9}, {3.801670144963786*^9, 
   3.8016701995937595`*^9}, {3.801670606088891*^9, 3.8016706443410845`*^9}, {
   3.8016712994273815`*^9, 3.801671300332983*^9}, {3.801671337737904*^9, 
   3.801671338131874*^9}, {3.801671450199094*^9, 3.80167145454543*^9}, 
   3.801671561008651*^9, 3.8016716938468685`*^9, {3.8025001861664886`*^9, 
   3.8025001865834026`*^9}, {3.80250022974347*^9, 3.8025002305018444`*^9}, {
   3.80250029352769*^9, 3.8025002939317274`*^9}, 3.802500336859338*^9, {
   3.802500387445136*^9, 3.80250039230013*^9}, {3.8025004378654776`*^9, 
   3.8025004472625237`*^9}, {3.802500524330676*^9, 3.8025005742826076`*^9}, {
   3.802500626666663*^9, 3.802500629311352*^9}, {3.8025008444216013`*^9, 
   3.8025008648556724`*^9}, 3.802500905360882*^9, {3.802500964222444*^9, 
   3.8025009682071095`*^9}, 3.8025011541307077`*^9, 3.802501185170227*^9, {
   3.8025012899029913`*^9, 3.8025013011007414`*^9}, {3.802501353286178*^9, 
   3.8025013695985622`*^9}, {3.802587869335501*^9, 3.8025878726352344`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"fcd077d5-1b49-4ca3-bb1f-4492158cda58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.7983177667155728`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.6712807630658397`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8025008954126916`*^9, 3.802501033461108*^9, 
  3.8025011743879642`*^9, 3.8025012602871675`*^9, 3.8025013283701763`*^9, 
  3.8025014022398024`*^9, 3.8025878754018354`*^9, 3.837238776512144*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"8a194762-bf05-4933-8adf-62f5e818dccb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.05", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", "-", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8372388633960776`*^9, 3.8372388644793825`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c3dca795-0f40-463b-8554-9432f5aabb6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.800512035721353`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.673923487357379`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8372388666131887`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"5dab8b9f-4668-4fd9-a8dd-80c386671027"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.1", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", "-", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.83723887653979*^9, 3.837238876840028*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"72458e2c-2fc0-4723-90d4-0de83c091196"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.8073092322505206`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.68213425357634`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.837238878676428*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"48b825f9-8fc6-4844-a9ef-64f186ed5950"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.15", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", "-", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8372388874072123`*^9, 3.8372388884885607`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"914bdf0d-4676-4b7c-9875-01e8d0cbf7e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.8184418886972384`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.695660353324352`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8372388903218775`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"4e22f2d0-08ba-4f9d-88d7-069214481f26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.2", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", "-", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8372389020930133`*^9, 3.8372389041509347`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d0b7d8c3-894b-4635-8279-f9bd16461cd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.833634991848164`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.7142719031444127`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.837238905769164*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"dabd92b7-6a32-419c-bc9e-ec99ffe80338"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", "-", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8372389146301003`*^9, 3.837238915410089*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"d01ecca8-e629-429c-b9b0-97e2e6c07c70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.8525384489376653`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.737662614874647`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8372389177316127`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"e3057e99-b104-480f-961f-93a646b486d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.01", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", "-", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025879877358584`*^9, 3.802588000780239*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"bfbe1329-8b1c-49bc-a2d4-5e5f08187e54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"184.95992426123505`", "\[VeryThinSpace]", "-", 
    RowBox[{"266.3964415182147`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8025880023718944`*^9, 3.837238828045475*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"48d24e5f-7999-4c24-af0f-518eb00c7701"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.05", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", "-", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.837238937820718*^9, 3.837238938251297*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"83860088-2c89-4073-a73d-28f5d1886a82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"185.11517979658893`", "\[VeryThinSpace]", "-", 
    RowBox[{"266.6563660395115`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8372389340203533`*^9, 3.837238941000717*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"23c6c14c-1ef2-455e-8a51-e2cfa6622fb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.1", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", "-", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.837238949496892*^9, 3.837238949867672*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"d254a985-91d4-403c-a02f-00d1b391e78e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"185.59532321599002`", "\[VeryThinSpace]", "-", 
    RowBox[{"267.4633602185725`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.837238952393761*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"3eddbb67-23f1-4158-b573-e89b3ab8b4e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.15", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", "-", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8372389699931974`*^9, 3.8372389711452913`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"f1ea1208-5e05-43b2-8535-b175827affff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"186.379189964137`", "\[VeryThinSpace]", "-", 
    RowBox[{"268.79091303040786`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.837238974982624*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"5ce4b988-bac6-4bd1-829b-5dfae384f11d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.2", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", "-", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.837238986490073*^9, 3.8372389868218365`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"81b7b46e-b270-4f74-b2c4-60b544fc9fe3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"187.44409998510503`", "\[VeryThinSpace]", "-", 
    RowBox[{"270.61392937578256`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.837238989742556*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"62559747-ea3e-403a-ba37-b523b3a57fe0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"100", ",", "w", ",", "0", ",", "0.25", ",", "100"}], "]"}], 
        "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", "-", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8372390066453714`*^9, 3.8372390215034122`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"26561dd1-3930-4438-b295-e1b5404b123f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"188.6695855278433`", "\[VeryThinSpace]", "-", 
    RowBox[{"273.0834901705103`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8372390099861155`*^9, 3.837239050878067*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"97b79ce9-93ec-4a5a-a091-6241cf296815"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.01", ",", 
          RowBox[{"1", "/", "10"}]}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"2.7929", "-", 
          RowBox[{"I", " ", "0.10109"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025880266912766`*^9, 3.8025881106349697`*^9}, {
   3.8025881597552767`*^9, 3.802588162548037*^9}, 3.802588240064111*^9, {
   3.802588335126833*^9, 3.8025883357391605`*^9}, {3.802588381760872*^9, 
   3.8025883865314198`*^9}, {3.8025884295557423`*^9, 3.8025884300823145`*^9}, 
   3.8025887540699987`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"f7e45a4e-38a9-46b4-9467-f8bb736a3085"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.1291147670092148`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.4845115459881522`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8025883682845683`*^9, 3.802588416221219*^9, {3.8025887503737383`*^9, 
   3.8025887572276316`*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"537366ef-8f51-4490-8ac5-c112f73a947c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"expressao", "[", 
   RowBox[{"40", ",", 
    RowBox[{"100", "-", 
     RowBox[{"I", "*", "500"}]}], ",", "0", ",", "100", ",", "100"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8025006676700907`*^9, 3.8025008374055653`*^9}, {
  3.802500913101075*^9, 3.8025009568297005`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"425589a2-e27a-4c2f-adec-2c1f5c0b9622"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.133089456468716`*^54"}], "-", 
  RowBox[{"6.758957458998074`*^54", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.802500669635191*^9, 3.802500838390476*^9}, {
  3.8025009187752237`*^9, 3.802500957164009*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"4077f550-6e9f-4c03-b5a9-ccb881279acc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "349.1077516988263`"}], "-", 
    RowBox[{"5964.43305288504`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802538749845378*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"de39a622-3a19-41d7-a4b9-7cdc85c5ccfe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Search", "Item",
 CellChangeTimes->{{3.802588777815504*^9, 
  3.8025887797867346`*^9}},ExpressionUUID->"bbfdeb91-57ea-4cf0-9d45-\
c869ce75cb51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.01", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", "-", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"1e92949f-0a73-416d-b1e6-ce18963f723e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.7983177667155728`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.6712807630658397`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8025887950937314`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"60298b31-d0c9-4c98-8a1c-8f1edef4083f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", "-", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025888138683743`*^9, 3.8025888152690725`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"4a2525de-20c5-4ee9-86cd-99e7c1f84dbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"2.8525384489376653`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.737662614874647`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802588820410799*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"dbc5cc02-c594-486e-aed5-7a6944d706e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "1.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"3", "-", 
          RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802588844065829*^9, 3.8025888442124367`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"9bcd42bf-f6e5-4f7d-a8e9-45e2d16a8f40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.562437325280613`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.672990804997846`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802588851846732*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"b00a95d2-b699-40ae-b784-4b959a7d0f26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "2.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4", "-", 
          RowBox[{"I", " ", "4"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025888642703853`*^9, 3.8025888900403767`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"54c8ba86-037b-4be0-bd61-98f172a031ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.424305824054405`", "\[VeryThinSpace]", "-", 
    RowBox[{"4.793574012839741`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802588879791313*^9, 3.802588897742101*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"d8733e01-eaaa-4f0c-9902-e97913866589"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "3.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"5", "-", 
          RowBox[{"I", " ", "5"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025889100989456`*^9, 3.802588929238768*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"1f11bbb1-8c61-44ab-a0a0-52f5a00fe095"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"5.3161632239504`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.942887333950907`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802588922581767*^9, 3.8025889399612584`*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"ad0eca8a-1a0c-4bf3-99dc-be9842dc781a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "4.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6", "-", 
          RowBox[{"I", " ", "6"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025890054664*^9, 3.80258900970951*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"8e8bea2e-daad-4663-9af2-9fa64b3df874"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"6.227695298308677`", "\[VeryThinSpace]", "-", 
    RowBox[{"7.105640598677812`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802589021610803*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"e3000be0-0ff5-4e52-ae43-6ba4e3a67f6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "5.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"6", "-", 
          RowBox[{"I", " ", "7"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802589016748788*^9, 3.8025891744278517`*^9}, {
  3.802589317295986*^9, 3.802589339396678*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"a276b736-4001-4705-8e25-4cc2dd103b8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"7.1568944248941655`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.278911636915712`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802589037298131*^9, 3.8025891069321585`*^9}, {
   3.802589138552369*^9, 3.80258916317451*^9}, 3.8025892009645205`*^9, 
   3.802589320969691*^9, 3.8025893515158*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"c856317e-43d9-4d9f-96e7-7e72e284e8af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "6.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"8", "-", 
          RowBox[{"I", " ", "9"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025889533125477`*^9, 3.802588982605115*^9}, {
  3.8025890215593977`*^9, 3.8025890236997547`*^9}, {3.80258936079049*^9, 
  3.8025893612004323`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"1b1a2cb8-4dcf-4f90-a27e-7ec56de11f20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"8.102054809967683`", "\[VeryThinSpace]", "-", 
    RowBox[{"9.4620544142044`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802588973319683*^9, 3.802588996213276*^9}, 
   3.8025893671860056`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"2b2f6a3b-b9b3-41ae-8e4c-1297261e3237"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "7.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"9", "-", 
          RowBox[{"I", " ", "10"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802589701018461*^9, 3.802589707388095*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"fd9079b6-aafb-48dc-8700-53863c1a7623"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"9.06107496967204`", "\[VeryThinSpace]", "-", 
    RowBox[{"10.654649593961553`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8025897142005267`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"303b51d2-ef1d-479f-a617-0842456e2232"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "8.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10", "-", 
          RowBox[{"I", " ", "11"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025897221966896`*^9, 3.802589730568371*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"86b9cbc1-68a6-4451-954a-335942ef0dab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"10.031754963340516`", "\[VeryThinSpace]", "-", 
    RowBox[{"11.856009561151595`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8025897396049814`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"5d2b1224-aba4-4535-b658-4031c71bbe6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "9.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"11", "-", 
          RowBox[{"I", " ", "12"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025897509717207`*^9, 3.8025897555355787`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"28921300-44a7-4d96-9044-2fcd1801a1c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"11.012084046350196`", "\[VeryThinSpace]", "-", 
    RowBox[{"13.06519726574395`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8025897663625793`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"80286d37-c447-43c2-b518-fec246075021"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "10.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"12", "-", 
          RowBox[{"I", " ", "13"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802589407425619*^9, 3.8025894370442204`*^9}, {
  3.8025895115492444`*^9, 3.802589576766012*^9}, {3.802589626093606*^9, 
  3.8025896429097*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"5270f5c2-f153-48ae-a35f-e49550e277e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"13.989674017721706`", "\[VeryThinSpace]", "-", 
    RowBox[{"16.59263088832431`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8025894294085846`*^9, 3.8025894692767954`*^9, {3.802589540008266*^9, 
   3.8025895690417695`*^9}, {3.8025896188199053`*^9, 3.8025896361044207`*^9}, 
   3.8025897799543276`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"a58819f5-2b18-4b1d-a30e-9ed70b80b3f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "10.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"10", "-", 
          RowBox[{"I", " ", "0.0001"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025898004092674`*^9, 3.802589805229588*^9}, {
   3.8025898785206327`*^9, 3.8025898946365633`*^9}, 3.80258993760592*^9, {
   3.8025899871300216`*^9, 3.802589990098849*^9}, {3.8025900466715746`*^9, 
   3.8025900468790193`*^9}, {3.8025900796345215`*^9, 3.802590083809033*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"c0b1c157-f5af-4a96-82e9-711874db9951"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.1876018510497026`*^-24", "-", 
    RowBox[{"287.10673879999257`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802589813602421*^9, 3.8025898860111694`*^9, 
  3.802589931192111*^9, 3.802589979959711*^9, 3.802590014707058*^9, 
  3.8025900728063707`*^9, 3.802590106691081*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"f8ee0599-b527-42b3-bacc-ee0d4bdc652e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expressao", "[", 
  RowBox[{"40", ",", 
   RowBox[{"9", "-", 
    RowBox[{"I", " ", "50"}]}], ",", "0", ",", "10.25", ",", "1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8025898225707183`*^9, 3.8025898706928873`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"94bbf3df-ae5f-4322-8480-086941fa0948"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.1264615364435799`*^13"}], "-", 
  RowBox[{"2.489311759388721`*^13", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8025898275186057`*^9, 3.80258987176017*^9}},
 CellLabel->"Out[67]=",ExpressionUUID->"0c62d00c-c710-4a75-9365-65a0838946e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "100.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"90", "-", 
          RowBox[{"I", " ", "0.0001"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8025901347467833`*^9, 3.8025901395937843`*^9}, {
  3.80259026360407*^9, 3.802590264998358*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"55af8117-c3e2-4811-871a-a22ebc54ce20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3.044024654195142`*^-22", "-", 
    RowBox[{"709.5223966494561`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8025901899441023`*^9, 3.802590317903822*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"92ec8709-3319-4f5d-9ca8-cefa557cfb0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "2.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4", "-", 
          RowBox[{"I", " ", "100"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.80260813519062*^9, 3.8026081353052955`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"87f55b28-3831-4c41-8d14-60af4faaee18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "8.679440731396409`*^-20"}], "-", 
    RowBox[{"102.35770653600616`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802608139589048*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"7bad8b97-c243-4686-800c-aa45d7208f10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "3.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4", "-", 
          RowBox[{"I", " ", "100"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8026081244726133`*^9, 3.8026081245833063`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"92d3003b-aeee-4a25-ae61-cbe911898934"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.841148833093951`", "\[VeryThinSpace]", "-", 
    RowBox[{"101.0152345964275`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802608126312668*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"597eacec-b0a7-47c3-8f5d-2570e47e951b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "4.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4", "-", 
          RowBox[{"I", " ", "100"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802607978440618*^9, 3.8026079803121977`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"10d2ba82-103b-4fda-a048-ae5ed08367a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.624578893520013`", "\[VeryThinSpace]", "-", 
    RowBox[{"100.6030791578167`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.802607981991657*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"b7563c05-558d-43c4-b858-20a8650751b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "5.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4", "-", 
          RowBox[{"I", " ", "100"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8026080869416695`*^9, 3.802608087078648*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"431196c9-7fff-41b8-ad45-cbfdba31f925"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4.514899709601065`", "\[VeryThinSpace]", "-", 
    RowBox[{"101.63423910496626`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8026080886912727`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"3fde4cde-39bf-499a-86ef-02e48d4d1b18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "6.25", ",", "1"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4", "-", 
          RowBox[{"I", " ", "100"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.802608102975162*^9, 3.802608105636582*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"86e23b45-d621-405c-913c-e3307da7a466"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "1.219471018056301`*^-21"}], "-", 
    RowBox[{"111.85052107445408`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.802608108291106*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b5a66871-f9b5-496c-acb3-a2000a3b7999"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["r = 100 R", "Item",
 CellChangeTimes->{{3.8038153727238646`*^9, 
  3.803815377931799*^9}},ExpressionUUID->"1fbd350b-d455-4087-bc0d-\
75c4a8f528b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "0.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", "-", 
          RowBox[{"I", " ", "260"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8038153883925977`*^9, 3.8038153895318394`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"56379e1b-b243-4983-9871-0ed78dcb166a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"188.7617050862573`", "\[VeryThinSpace]", "-", 
    RowBox[{"272.89933434029194`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.803815392472639*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"073ec895-6da2-49ae-9131-089634d70083"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "1.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"200", "-", 
          RowBox[{"I", " ", "280"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8038154003621902`*^9, 3.803815431203969*^9}, {
  3.8038154715484805`*^9, 3.8038155296147747`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"6267792b-bb5e-4481-bbaf-deb9f86496d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"236.45888390897554`", "\[VeryThinSpace]", "-", 
    RowBox[{"362.72928347752446`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8038154084813538`*^9, 3.8038154355304794`*^9}, {
  3.803815485495925*^9, 3.8038155332508593`*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"f712ff13-83fb-42b4-bfe9-0853b6a1f3b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "2.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", " ", 
         RowBox[{"250", "-", 
          RowBox[{"I", " ", "400"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8038155419746475`*^9, 3.8038156690819626`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"5d3f0413-16d0-49cb-9775-3675492df9b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"293.6332042233336`", "\[VeryThinSpace]", "-", 
    RowBox[{"470.728323736247`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8038155562608614`*^9, 3.8038156720348687`*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"5929f154-f731-4ccd-9862-062a7dc6073d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "3.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"300", "-", 
          RowBox[{"I", " ", "500"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.803815680500927*^9, 3.8038156920406094`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1f62aaf6-167a-4687-b7d1-103155f01486"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"352.279613406783`", "\[VeryThinSpace]", "-", 
    RowBox[{"581.2411218568773`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8038156949106607`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"a2301e4c-63fb-422a-ba79-8b610102cdc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "4.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"380", "-", 
          RowBox[{"I", " ", "600"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.803815803426469*^9, 3.8038158199928575`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"cad0886c-df14-4367-b4fd-46ecd1dfc75f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"411.9522093485531`", "\[VeryThinSpace]", "-", 
    RowBox[{"692.5666267941077`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.803815823955329*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"9b96c752-a34e-468f-a282-43e8d5ffbf01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "5.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"400", "-", 
          RowBox[{"I", " ", "700"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8038158310667315`*^9, 3.8038158391957808`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"31667ca0-3849-4865-af95-c37223e493cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"472.7307826208448`", "\[VeryThinSpace]", "-", 
    RowBox[{"804.3440857177014`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.803815842495505*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"23385d7c-318c-4586-8357-e954c2b14311"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "6.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"500", "-", 
          RowBox[{"I", " ", "900"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8038158507911863`*^9, 3.803815889703864*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"7d2181f3-a132-465a-97fd-0bec1f21e665"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"534.682103358854`", "\[VeryThinSpace]", "-", 
    RowBox[{"916.5511628373605`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8038158637406454`*^9, 3.8038158914771357`*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"c255656f-d880-4dbc-9056-75f258beab50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "7.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"600", "-", 
          RowBox[{"I", " ", "1000"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8038159102520556`*^9, 3.8038159198125105`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c4b4f846-1e4f-4a8e-a5f3-7ce05adf7c89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"597.7692939300357`", "\[VeryThinSpace]", "-", 
    RowBox[{"1029.2715025348505`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8038159220127106`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"b57bb4d5-2b3a-4ce4-85cd-ea5ba9984446"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "8.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"600", "-", 
          RowBox[{"I", " ", "1100"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.803815930162216*^9, 3.803815938800335*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"1ea32dae-8cae-4d52-8d7f-c45d5fbe8dba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"661.8648450411217`", "\[VeryThinSpace]", "-", 
    RowBox[{"1142.5848232227754`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8038159414628143`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"0081713f-182f-43f6-a398-cb084f55d62f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressao", "[", 
         RowBox[{"40", ",", "w", ",", "0", ",", "4.25", ",", "100"}], "]"}], "==",
         "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"4.25", "-", 
          RowBox[{"I", " ", "5000"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8038161911828513`*^9, 3.8038162248154097`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"5cc3a7bb-1ec4-4c88-be6e-1a53bd25941f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "689.9299864997072`"}], "-", 
    RowBox[{"6671.084677291927`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.80381620519861*^9, 3.80381623448945*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"0ba1062d-b6be-4523-8bb2-c8bc6a4c547d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1139, 1333},
WindowMargins->{{238, Automatic}, {Automatic, 52}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c8858511-1212-442e-b42a-9d6215f62d04"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 501, 14, 68, "Section",ExpressionUUID->"c2a763ea-0ac6-40c8-b1ce-9e36845f11e6"],
Cell[1084, 38, 256, 5, 64, "Input",ExpressionUUID->"f21a655e-5920-45b0-991d-659d5862a781"],
Cell[1343, 45, 271, 4, 44, "Input",ExpressionUUID->"81594100-8282-4d7e-852c-b58f8b7a17b2"],
Cell[1617, 51, 1602, 45, 117, "Input",ExpressionUUID->"3a1da3d6-2711-4dc2-a677-38a67eb0e03c"],
Cell[3222, 98, 254, 6, 36, "Text",ExpressionUUID->"ac93d8f1-19d3-4f4d-ba8e-a9be4457f02f"],
Cell[3479, 106, 2266, 65, 152, "Input",ExpressionUUID->"729ba86f-f5dc-48ab-b1b0-090645bff2fb"],
Cell[5748, 173, 198, 5, 36, "Text",ExpressionUUID->"6cf81fb7-e2f9-4b9b-9815-af38abc22316"],
Cell[5949, 180, 2464, 66, 152, "Input",ExpressionUUID->"5c352b5e-3612-43f2-a8f3-f62010338287"],
Cell[8416, 248, 251, 5, 36, "Text",ExpressionUUID->"f97847b8-9e8e-4b8b-bc0b-2b0507d71d4b"],
Cell[8670, 255, 2669, 64, 238, "Input",ExpressionUUID->"ad12c752-83b3-4d11-ad94-0fe813c294a1"],
Cell[11342, 321, 290, 6, 36, "Text",ExpressionUUID->"36d67700-06ee-447f-822a-b886375fe3a9"],
Cell[11635, 329, 1332, 29, 44, "Input",ExpressionUUID->"594d43bf-1947-4547-a896-6a60a0618c05"],
Cell[CellGroupData[{
Cell[12992, 362, 3142, 52, 44, "Input",ExpressionUUID->"bed28afd-7fbf-4bc9-91f0-ef31732a6b03"],
Cell[16137, 416, 2420, 36, 33, "Output",ExpressionUUID->"76351fbd-854c-47bc-a7fb-2fd3ecaebfc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18594, 457, 1127, 25, 44, "Input",ExpressionUUID->"5767833b-95e9-4ab6-8689-3da2b81f2aee"],
Cell[19724, 484, 703, 14, 47, "Message",ExpressionUUID->"af6771ab-8ebf-4c14-b089-681173d2aea9"],
Cell[20430, 500, 568, 11, 33, "Output",ExpressionUUID->"a9930198-5a32-401a-9104-b33347251f50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21035, 516, 507, 10, 44, "Input",ExpressionUUID->"19da7dfd-5b75-4e2b-9586-9642d03321c3"],
Cell[21545, 528, 377, 6, 12, "Output",ExpressionUUID->"adff760a-df11-400c-9b06-b80beac9b757"]
}, Closed]],
Cell[21937, 537, 156, 3, 25, "Input",ExpressionUUID->"cbd5c231-fb62-4588-ac40-053f2574fe21"],
Cell[CellGroupData[{
Cell[22118, 544, 218, 4, 32, "Item",ExpressionUUID->"d039847d-007f-4ea8-a76c-3c974bec5a2b"],
Cell[CellGroupData[{
Cell[22361, 552, 777, 21, 66, "Input",ExpressionUUID->"dcd9677f-7fc7-464c-ba98-a0361aca27be"],
Cell[23141, 575, 316, 7, 33, "Output",ExpressionUUID->"bb32e12c-19c7-4c1b-8082-9f443b90d2de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23494, 587, 722, 19, 44, "Input",ExpressionUUID->"8905505e-e3cf-447e-9f55-54213aab9805"],
Cell[24219, 608, 340, 7, 33, "Output",ExpressionUUID->"dc04285a-4691-4bfd-99ec-8bfdb2c2b2bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24596, 620, 888, 21, 44, "Input",ExpressionUUID->"f0b0d878-350a-4bd6-9c47-6134f24f50d5"],
Cell[25487, 643, 473, 11, 37, "Output",ExpressionUUID->"78fccc1e-f03c-48be-86c2-686372109a19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25997, 659, 868, 21, 44, "Input",ExpressionUUID->"13b1cac2-1c2d-411e-b6ac-3f0226e3330c"],
Cell[26868, 682, 373, 8, 37, "Output",ExpressionUUID->"2b2977ee-8deb-4c6c-919c-832f96c2b5db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27278, 695, 1101, 27, 44, "Input",ExpressionUUID->"a4022a47-7209-4fa9-a077-130e3e1c619d"],
Cell[28382, 724, 2173, 49, 27, "Output",ExpressionUUID->"14c54c38-f845-4fa2-8984-470ddf95202f"]
}, Closed]],
Cell[CellGroupData[{
Cell[30592, 778, 931, 25, 40, "Input",ExpressionUUID->"f80b0243-4d1d-4be1-a50f-d69bfe51e88f"],
Cell[31526, 805, 2115, 55, 34, "Output",ExpressionUUID->"0f087cbe-8989-47de-b7e5-d5258da976f6"]
}, Closed]],
Cell[CellGroupData[{
Cell[33678, 865, 769, 20, 40, "Input",ExpressionUUID->"927d28ab-67d5-412c-ad58-22aeca539f62"],
Cell[34450, 887, 358, 7, 12, "Output",ExpressionUUID->"b660fd5d-7c1d-471c-b91c-1f25ce8ae12a"]
}, Closed]],
Cell[CellGroupData[{
Cell[34845, 899, 715, 19, 40, "Input",ExpressionUUID->"8217a778-4a42-4cd6-ae81-653b4c793319"],
Cell[35563, 920, 315, 7, 12, "Output",ExpressionUUID->"44da0f8d-44c9-4e08-982e-268ad43a1d33"]
}, Closed]],
Cell[CellGroupData[{
Cell[35915, 932, 716, 19, 40, "Input",ExpressionUUID->"17725f14-e5eb-4cad-a31b-efd72b4e38b7"],
Cell[36634, 953, 308, 6, 12, "Output",ExpressionUUID->"dc1f6c2a-3f05-46c2-996d-0cb119b6478c"]
}, Closed]],
Cell[CellGroupData[{
Cell[36979, 964, 720, 19, 40, "Input",ExpressionUUID->"a4d484c5-a6d5-4321-98b4-eef5c7e532f0"],
Cell[37702, 985, 315, 7, 12, "Output",ExpressionUUID->"6648f7a5-10df-4dde-9aa0-cca605cfd889"]
}, Closed]],
Cell[38032, 995, 156, 3, 25, "Input",ExpressionUUID->"5d710c16-29c8-448e-b0a3-b174d8b63a0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38225, 1003, 169, 3, 32, "Item",ExpressionUUID->"10fca49b-df75-4839-821a-c2c5ff118d25"],
Cell[CellGroupData[{
Cell[38419, 1010, 853, 22, 44, "Input",ExpressionUUID->"9bfdc09a-4068-4113-adfd-ef8133315ac1"],
Cell[39275, 1034, 362, 7, 12, "Output",ExpressionUUID->"a6f23927-a794-44cb-abbc-67c1717c2e97"]
}, Closed]],
Cell[CellGroupData[{
Cell[39674, 1046, 874, 22, 40, "Input",ExpressionUUID->"9d30c3ac-a3f1-48a7-a7a4-78a79dec150f"],
Cell[40551, 1070, 389, 8, 12, "Output",ExpressionUUID->"0d12a44a-058a-4a20-bf35-369bf7c7b391"]
}, Closed]],
Cell[CellGroupData[{
Cell[40977, 1083, 752, 21, 40, "Input",ExpressionUUID->"bd74d151-b027-445f-8007-d1c219906cd2"],
Cell[41732, 1106, 307, 6, 12, "Output",ExpressionUUID->"8326c438-1155-4a13-a26b-f5247a284466"]
}, Closed]],
Cell[CellGroupData[{
Cell[42076, 1117, 869, 22, 40, "Input",ExpressionUUID->"d564230f-8bf8-4bfa-adc7-2bfc1e7c17d7"],
Cell[42948, 1141, 383, 7, 12, "Output",ExpressionUUID->"cf265f8b-36af-4626-96bb-83c3fe6288c7"]
}, Closed]],
Cell[CellGroupData[{
Cell[43368, 1153, 749, 21, 40, "Input",ExpressionUUID->"926a4c13-6003-4fa4-823e-53184c2ca8fe"],
Cell[44120, 1176, 316, 7, 12, "Output",ExpressionUUID->"8b19cdb5-d8cd-4be9-adaa-ae8201884fed"]
}, Closed]],
Cell[CellGroupData[{
Cell[44473, 1188, 745, 21, 40, "Input",ExpressionUUID->"b8ea5a9a-f594-4d5d-ba97-7a0a8f4c7c7e"],
Cell[45221, 1211, 309, 6, 12, "Output",ExpressionUUID->"797abda3-7b12-4f27-bb78-96f6b520af55"]
}, Closed]],
Cell[CellGroupData[{
Cell[45567, 1222, 751, 21, 40, "Input",ExpressionUUID->"2164480a-3ad4-41c7-bc24-002c605633ea"],
Cell[46321, 1245, 293, 6, 14, "Output",ExpressionUUID->"dd487497-175c-418a-a259-4944ea9e8f7a"]
}, Closed]],
Cell[CellGroupData[{
Cell[46651, 1256, 751, 21, 40, "Input",ExpressionUUID->"fc396248-7872-47b6-a396-be84db73c6e0"],
Cell[47405, 1279, 319, 8, 14, "Output",ExpressionUUID->"f9f91b02-b4b8-4d39-8a27-e86f68fa8939"]
}, Closed]],
Cell[CellGroupData[{
Cell[47761, 1292, 998, 24, 40, "Input",ExpressionUUID->"0f32a76c-855c-4325-8349-72d170bf113d"],
Cell[48762, 1318, 458, 9, 14, "Output",ExpressionUUID->"26d48ecc-1642-4b24-8659-21f064e22864"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49269, 1333, 204, 4, 32, "Item",ExpressionUUID->"043aa8cf-10d7-433e-9f58-99c0334b727b"],
Cell[CellGroupData[{
Cell[49498, 1341, 750, 21, 44, "Input",ExpressionUUID->"e3506ae6-c73f-4881-8ad5-4244f2d8a62b"],
Cell[50251, 1364, 314, 7, 12, "Output",ExpressionUUID->"f852e0e6-ea2b-475f-b5d0-c08a9c83ed11"]
}, Closed]],
Cell[CellGroupData[{
Cell[50602, 1376, 748, 21, 40, "Input",ExpressionUUID->"c0e53502-680e-4d2e-919c-3df1a92f2771"],
Cell[51353, 1399, 310, 6, 7, "Output",ExpressionUUID->"dde537ed-e81d-4a46-9533-3433c57680c1"]
}, Closed]],
Cell[CellGroupData[{
Cell[51700, 1410, 946, 23, 40, "Input",ExpressionUUID->"265904b7-ec6c-4d74-b3ba-e62c72360e60"],
Cell[52649, 1435, 409, 9, 7, "Output",ExpressionUUID->"25af9013-c98f-4d47-83bf-dc421f082d15"]
}, Closed]],
Cell[CellGroupData[{
Cell[53095, 1449, 748, 21, 40, "Input",ExpressionUUID->"6aed81dc-1eea-4336-93e7-24d7e1502a62"],
Cell[53846, 1472, 309, 6, 7, "Output",ExpressionUUID->"09b27a5b-ade0-4be8-a52e-a7ba3b46d860"]
}, Closed]],
Cell[CellGroupData[{
Cell[54192, 1483, 748, 21, 40, "Input",ExpressionUUID->"bc4d75c1-4877-4b87-b826-111f5594d19d"],
Cell[54943, 1506, 335, 6, 7, "Output",ExpressionUUID->"07090823-e7e6-4cec-89b5-942acfb2cc92"]
}, Closed]],
Cell[CellGroupData[{
Cell[55315, 1517, 748, 21, 40, "Input",ExpressionUUID->"f05297ef-6deb-4985-884c-a09cd95d9526"],
Cell[56066, 1540, 309, 6, 7, "Output",ExpressionUUID->"390bfa58-ff66-40e5-8070-663d9c4ebbfb"]
}, Closed]],
Cell[CellGroupData[{
Cell[56412, 1551, 751, 21, 40, "Input",ExpressionUUID->"8f3303ef-0df2-498a-ae81-305c4b1c8d6c"],
Cell[57166, 1574, 312, 7, 7, "Output",ExpressionUUID->"47e625ea-2c10-4879-b56a-a0edfc3788b4"]
}, Closed]],
Cell[CellGroupData[{
Cell[57515, 1586, 746, 21, 40, "Input",ExpressionUUID->"e8cf05db-e690-426e-9ae0-27a99453f8eb"],
Cell[58264, 1609, 341, 7, 7, "Output",ExpressionUUID->"3f547ac8-9f9b-4d9b-9682-55d918c79d28"]
}, Closed]],
Cell[CellGroupData[{
Cell[58642, 1621, 746, 21, 40, "Input",ExpressionUUID->"ff5694f7-1a42-4918-83d7-1d1ea0157be7"],
Cell[59391, 1644, 316, 7, 7, "Output",ExpressionUUID->"9033b344-ace2-4366-a0ce-00cedcfd5522"]
}, Closed]],
Cell[CellGroupData[{
Cell[59744, 1656, 751, 21, 40, "Input",ExpressionUUID->"1f6d3441-d7c1-41d2-8d7d-1b42b9ab6c70"],
Cell[60498, 1679, 342, 7, 7, "Output",ExpressionUUID->"d0eee434-8586-4970-b587-f029eab87020"]
}, Closed]],
Cell[CellGroupData[{
Cell[60877, 1691, 750, 21, 40, "Input",ExpressionUUID->"4aa90d9c-6732-41fc-82a9-a1e167bc9010"],
Cell[61630, 1714, 338, 7, 7, "Output",ExpressionUUID->"43ba3d9b-77c6-4bc8-9ad8-061d627105d3"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62017, 1727, 214, 4, 32, "Item",ExpressionUUID->"89fbc1d2-65cf-45e0-870f-50c989450f18"],
Cell[CellGroupData[{
Cell[62256, 1735, 1054, 25, 44, "Input",ExpressionUUID->"5b9cd42d-9a2e-461b-8fc9-22d5bedf3cb8"],
Cell[63313, 1762, 598, 12, 4, "Message",ExpressionUUID->"ab20b792-a0c5-4c65-a74e-ea3d9090ba28"],
Cell[63914, 1776, 489, 9, 4, "Output",ExpressionUUID->"84354531-475f-46ec-b971-0d5cbd7611f3"]
}, Closed]],
Cell[CellGroupData[{
Cell[64440, 1790, 760, 21, 40, "Input",ExpressionUUID->"90e2f238-9a05-422b-a4c7-7389310f469a"],
Cell[65203, 1813, 598, 12, 4, "Message",ExpressionUUID->"3595f6d6-8410-4802-ac9f-d36e6ea09d41"],
Cell[65804, 1827, 309, 6, 4, "Output",ExpressionUUID->"2a678279-7f75-49b2-93e9-f8890fd424d8"]
}, Closed]],
Cell[CellGroupData[{
Cell[66150, 1838, 337, 7, 25, "Input",ExpressionUUID->"d5825986-0c77-4aac-a745-593e09a34956"],
Cell[66490, 1847, 289, 5, 3, "Output",ExpressionUUID->"3ab50c34-1c42-48be-9b89-e46c6f9d7f6b"]
}, Closed]],
Cell[CellGroupData[{
Cell[66816, 1857, 758, 21, 40, "Input",ExpressionUUID->"73152f9d-9ca4-42c5-976d-4be95cdd9671"],
Cell[67577, 1880, 596, 12, 4, "Message",ExpressionUUID->"67ecbfab-da90-4ef7-a032-93c4233f7e9c"],
Cell[68176, 1894, 311, 6, 3, "Output",ExpressionUUID->"4e387c60-8763-4d4f-9963-df76834984b3"]
}, Closed]],
Cell[CellGroupData[{
Cell[68524, 1905, 753, 21, 40, "Input",ExpressionUUID->"90ab032e-ed38-4435-bc9f-42af801d372f"],
Cell[69280, 1928, 599, 12, 4, "Message",ExpressionUUID->"28e956cd-5a5b-491d-83c6-8c1e41e08438"],
Cell[69882, 1942, 307, 6, 3, "Output",ExpressionUUID->"76c3aed6-d192-407b-aaf7-a0cf5253685c"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70250, 1955, 267, 5, 69, "Chapter",ExpressionUUID->"a3e269ab-fc5e-4224-9f3b-280b80bff73b"],
Cell[70520, 1962, 149, 3, 44, "Input",ExpressionUUID->"9dc87355-9b20-4d6e-a113-a47665901c29"],
Cell[70672, 1967, 220, 5, 61, "Text",ExpressionUUID->"eb8525b9-a41d-4b02-ab55-c17a5cb91719"],
Cell[70895, 1974, 851, 26, 29, "Input",ExpressionUUID->"90e88f9d-966a-4894-802f-41bae6f2edda"],
Cell[71749, 2002, 402, 10, 47, "Input",ExpressionUUID->"df9b8571-5f7a-4bba-b11e-2bb248fb7c77"],
Cell[72154, 2014, 757, 21, 82, "Input",ExpressionUUID->"99c7cbc9-c7d0-412c-a8fb-9198fff2ddff"],
Cell[72914, 2037, 152, 3, 29, "Input",ExpressionUUID->"64921689-67f0-4388-91af-3aaf394b2cc7"],
Cell[73069, 2042, 767, 21, 82, "Input",ExpressionUUID->"2742f848-43d8-48bd-a9d1-f00b99796b79"],
Cell[73839, 2065, 276, 5, 61, "Text",ExpressionUUID->"b86e96cc-ad3c-4612-b083-c920097e1e9a"],
Cell[74118, 2072, 1297, 34, 47, "Input",ExpressionUUID->"fccc04f9-f0ce-4336-9641-1a12bac09c6b"],
Cell[75418, 2108, 1821, 45, 47, "Input",ExpressionUUID->"d35b9a54-3499-446b-a3b1-451844aee254"],
Cell[77242, 2155, 1734, 40, 47, "Input",ExpressionUUID->"d8a93722-0697-45d6-92dc-5b5ffaab49e9"],
Cell[78979, 2197, 900, 23, 44, "Input",ExpressionUUID->"7cb9feef-f13e-4b34-bca3-debb10eede5b"],
Cell[79882, 2222, 252, 5, 61, "Text",ExpressionUUID->"658fa7f0-eae7-437d-9a36-33cd29e5de8a"],
Cell[80137, 2229, 2890, 82, 152, "Input",ExpressionUUID->"9f68ec88-cb60-4b9c-8716-c50729303520"],
Cell[83030, 2313, 147, 3, 50, "Input",ExpressionUUID->"2c5c2327-f511-48db-b505-5873b0037e36"],
Cell[83180, 2318, 306, 6, 110, "Text",ExpressionUUID->"4a4ee31d-a740-4c71-9ba8-56d53b625190"],
Cell[83489, 2326, 2327, 62, 198, "Input",ExpressionUUID->"9ebdc407-4b25-41cd-9daf-efc432e366e4"],
Cell[85819, 2390, 244, 5, 61, "Text",ExpressionUUID->"3c2779b6-c409-424c-9ba2-c9f41d946329"],
Cell[86066, 2397, 1403, 33, 102, "Input",ExpressionUUID->"38469ed4-7548-4b22-9c38-f576ff7e2248"],
Cell[87472, 2432, 227, 5, 61, "Text",ExpressionUUID->"3b8a16bc-df0b-4be8-bb11-354238f6c698"],
Cell[CellGroupData[{
Cell[87724, 2441, 894, 22, 44, "Input",ExpressionUUID->"f7622dfc-eb4c-4474-b901-732fcba6242c"],
Cell[88621, 2465, 448, 8, 33, "Output",ExpressionUUID->"eacbea37-a210-425a-979a-b25bfdcd1cf0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89106, 2478, 818, 21, 44, "Input",ExpressionUUID->"98fac7a8-c55c-47dd-b72b-08447d507fcd"],
Cell[89927, 2501, 313, 7, 33, "Output",ExpressionUUID->"1ec84de8-0627-40be-841a-b3705810a873"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90277, 2513, 814, 21, 44, "Input",ExpressionUUID->"c5cbb2da-98d9-41f3-93d9-0e6fc4fd946e"],
Cell[91094, 2536, 313, 7, 33, "Output",ExpressionUUID->"50be8f65-d74a-4825-850f-5837ddfbe5ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91444, 2548, 792, 21, 44, "Input",ExpressionUUID->"54885797-ac90-4a41-aa6b-41145ad7c63e"],
Cell[92239, 2571, 312, 6, 33, "Output",ExpressionUUID->"0ed50a60-9c84-4d9e-a8f4-dfd6eacc8e04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92588, 2582, 816, 21, 44, "Input",ExpressionUUID->"ff758ed2-733e-4da9-ac57-e5ddf5cd3c99"],
Cell[93407, 2605, 315, 7, 33, "Output",ExpressionUUID->"160ef02d-6eb8-4c10-80b7-636e4142979b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93759, 2617, 802, 21, 44, "Input",ExpressionUUID->"bb665045-4af1-40dc-91fc-ce6b6d5fa632"],
Cell[94564, 2640, 315, 7, 33, "Output",ExpressionUUID->"cd4d9818-1b46-4b51-ae5e-67d628287874"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94916, 2652, 812, 21, 44, "Input",ExpressionUUID->"0a42550e-783b-4e39-ab6f-c23c167c22e4"],
Cell[95731, 2675, 310, 6, 33, "Output",ExpressionUUID->"4af20fb1-d318-4154-893d-d572c8b52fcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96078, 2686, 761, 20, 44, "Input",ExpressionUUID->"5a213bdb-de6a-49fa-84bd-51543744a4ea"],
Cell[96842, 2708, 316, 7, 33, "Output",ExpressionUUID->"a2b17279-1ca5-49f3-a652-9ad079899706"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97195, 2720, 758, 20, 44, "Input",ExpressionUUID->"b29a74b3-42ec-4564-aeb4-5bc9112491da"],
Cell[97956, 2742, 309, 6, 33, "Output",ExpressionUUID->"30895e68-b4ff-4dc9-8cd3-08aeb5bf0753"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98302, 2753, 759, 20, 44, "Input",ExpressionUUID->"916384a0-7685-4f47-88de-d8e752beb9c6"],
Cell[99064, 2775, 314, 7, 33, "Output",ExpressionUUID->"a4e848fe-7d0e-43dd-bc9f-ff7ee9554482"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99415, 2787, 758, 20, 44, "Input",ExpressionUUID->"4bdedd3f-82e7-43b1-b21e-c3a6d1402438"],
Cell[100176, 2809, 309, 6, 33, "Output",ExpressionUUID->"325d67b6-2033-4120-8f4d-c37ca0e68888"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100522, 2820, 808, 21, 44, "Input",ExpressionUUID->"9d9cff68-3cbd-413c-bcd2-1c14d74d3b10"],
Cell[101333, 2843, 314, 7, 33, "Output",ExpressionUUID->"3b981999-9f34-463c-bfb7-691c10bd4139"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101684, 2855, 888, 22, 44, "Input",ExpressionUUID->"3ee441b6-c06f-4de1-afc4-765b27e4adb9"],
Cell[102575, 2879, 335, 6, 33, "Output",ExpressionUUID->"001a783c-88ac-4ed5-a983-26d307b4bd63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102947, 2890, 786, 20, 44, "Input",ExpressionUUID->"a4ddf582-70b2-4adb-bdfc-686aebe33b86"],
Cell[103736, 2912, 620, 12, 47, "Message",ExpressionUUID->"19fa9dd1-aec9-425f-8a48-a914360d9ccb"],
Cell[104359, 2926, 342, 8, 37, "Output",ExpressionUUID->"93e0141d-bc92-4a77-a947-2685deb7289d"]
}, Open  ]],
Cell[104716, 2937, 218, 5, 46, "Text",ExpressionUUID->"a3f28d89-3c81-4d49-b625-7952578a262e"],
Cell[CellGroupData[{
Cell[104959, 2946, 806, 21, 44, "Input",ExpressionUUID->"6d834bdf-db56-470d-9c32-b8f6e3cd1e6e"],
Cell[105768, 2969, 407, 8, 33, "Output",ExpressionUUID->"e7c7fa71-bb3c-4f40-95bf-c6cb54824216"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106212, 2982, 802, 21, 44, "Input",ExpressionUUID->"16ea7ad0-86f9-490f-832f-d65920d133cd"],
Cell[107017, 3005, 382, 8, 33, "Output",ExpressionUUID->"f55a2ff6-08d2-4510-bf78-06b025f91418"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107436, 3018, 812, 21, 44, "Input",ExpressionUUID->"9b79eaec-fc50-44d6-9923-df0b6b8bd447"],
Cell[108251, 3041, 405, 7, 33, "Output",ExpressionUUID->"8d9b241c-51de-4cb6-a8e0-6560465c00d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108693, 3053, 808, 21, 44, "Input",ExpressionUUID->"712e19b0-af04-4100-88a7-609468df5e86"],
Cell[109504, 3076, 365, 8, 33, "Output",ExpressionUUID->"d5349039-7fb6-4ef7-a5cf-01820dd1972b"]
}, Open  ]],
Cell[109884, 3087, 286, 6, 46, "Text",ExpressionUUID->"31d09e3d-8189-41ee-b3a4-ce8da36ab328"],
Cell[CellGroupData[{
Cell[110195, 3097, 152, 3, 32, "Item",ExpressionUUID->"4f5a3a42-af27-4ed9-abde-b2062c059213"],
Cell[CellGroupData[{
Cell[110372, 3104, 798, 21, 44, "Input",ExpressionUUID->"b56b5e6b-027e-43af-8010-e9b585628c64"],
Cell[111173, 3127, 386, 8, 33, "Output",ExpressionUUID->"38cbee67-b153-4579-afaf-41fd78e73da9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111596, 3140, 747, 20, 44, "Input",ExpressionUUID->"87035a24-5852-4eae-9c0a-6626f753916a"],
Cell[112346, 3162, 336, 7, 33, "Output",ExpressionUUID->"9d8b19e4-cd22-44cc-a839-31076c193e6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112719, 3174, 798, 21, 44, "Input",ExpressionUUID->"4c9c2532-8ea0-4411-847a-5d2b5426a28b"],
Cell[113520, 3197, 384, 7, 33, "Output",ExpressionUUID->"557a3bd6-d6bc-4635-ad9e-5bf89db0e60d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113941, 3209, 804, 21, 44, "Input",ExpressionUUID->"ea730074-718b-41c5-b636-39f2bc0a3a65"],
Cell[114748, 3232, 336, 6, 33, "Output",ExpressionUUID->"cbce395f-dd4f-4a8b-a11b-f20032e2d928"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115121, 3243, 747, 20, 44, "Input",ExpressionUUID->"1ac1cb67-40da-4b28-a4b5-830057d89a15"],
Cell[115871, 3265, 311, 6, 33, "Output",ExpressionUUID->"7100aeb2-8b38-4ece-a99d-5d46dc0805fd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116231, 3277, 194, 7, 53, "Item",ExpressionUUID->"0b8a68a0-6002-4016-b048-5deac31c4bba"],
Cell[CellGroupData[{
Cell[116450, 3288, 777, 21, 44, "Input",ExpressionUUID->"b5d3a406-c3df-4074-a86c-9df7b19d7ab6"],
Cell[117230, 3311, 333, 6, 33, "Output",ExpressionUUID->"bbb08aa1-ef20-4326-907e-24f35df71eb9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117600, 3322, 749, 20, 44, "Input",ExpressionUUID->"d0245cd2-e2c8-4467-9095-61975517b4f0"],
Cell[118352, 3344, 335, 7, 33, "Output",ExpressionUUID->"c260195a-467c-4b71-b761-56aea32a33b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118724, 3356, 751, 20, 44, "Input",ExpressionUUID->"ac62d73e-b8aa-4a18-9617-e9f9ba47bfd4"],
Cell[119478, 3378, 335, 7, 33, "Output",ExpressionUUID->"8ed9bdbb-bee7-4a20-b3fc-0db70f4f4855"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119850, 3390, 747, 20, 44, "Input",ExpressionUUID->"e074df7d-0010-4c06-b19c-223e558ddc44"],
Cell[120600, 3412, 338, 7, 33, "Output",ExpressionUUID->"5bf9ecc1-4209-409e-935c-af9a1bbfe664"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120975, 3424, 749, 20, 44, "Input",ExpressionUUID->"28acef0e-ad97-4297-b52a-db48bb1f556f"],
Cell[121727, 3446, 334, 6, 33, "Output",ExpressionUUID->"213adcdf-39af-4c6e-82bd-543d0ce4e871"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122110, 3458, 162, 3, 32, "Item",ExpressionUUID->"c8359ef6-64ed-4f56-9afc-d2fe99c3c0bc"],
Cell[CellGroupData[{
Cell[122297, 3465, 995, 23, 44, "Input",ExpressionUUID->"b1c8dccf-c7cf-4022-b796-91501bc32254"],
Cell[123295, 3490, 740, 14, 47, "Message",ExpressionUUID->"256a5925-b0cb-4077-b6d1-181a1d7cf4dc"],
Cell[124038, 3506, 448, 9, 37, "Output",ExpressionUUID->"4789edfb-9379-4e8b-98c2-4d1b65491f7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124523, 3520, 1106, 25, 44, "Input",ExpressionUUID->"2d57f8cb-5f24-4148-8e95-ac14ddfcebdc"],
Cell[125632, 3547, 539, 10, 37, "Output",ExpressionUUID->"86696cc9-ae20-4393-b2c4-9e34be094071"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126208, 3562, 802, 21, 44, "Input",ExpressionUUID->"1d92558e-e344-4983-ae29-1a77962519b1"],
Cell[127013, 3585, 350, 7, 33, "Output",ExpressionUUID->"f8b72c12-a229-4929-87e6-814e2d48575a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127400, 3597, 753, 20, 44, "Input",ExpressionUUID->"0f5adafd-987f-4ecf-b849-82c6471f999d"],
Cell[128156, 3619, 324, 7, 33, "Output",ExpressionUUID->"5879ce19-b5e1-4757-97da-094e710fdb66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128517, 3631, 751, 20, 44, "Input",ExpressionUUID->"696201b2-1328-4d59-b498-a62c89859f8d"],
Cell[129271, 3653, 352, 8, 33, "Output",ExpressionUUID->"e73cb68f-cdc9-4ec0-97e7-8bd247925a5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129660, 3666, 755, 20, 44, "Input",ExpressionUUID->"6d26fcd7-d12a-467f-a07b-81d227973839"],
Cell[130418, 3688, 321, 7, 33, "Output",ExpressionUUID->"68324c62-b9b2-40f1-aa62-1418c0794a13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130776, 3700, 755, 20, 44, "Input",ExpressionUUID->"9afd63b6-91fc-4eaf-b661-52fd8468cfd6"],
Cell[131534, 3722, 320, 7, 33, "Output",ExpressionUUID->"e1c4e228-d66d-4114-b5c8-fc859ca75d48"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[131903, 3735, 166, 3, 32, "Item",ExpressionUUID->"5f5a37be-458c-433f-8077-3b31679f7c39"],
Cell[CellGroupData[{
Cell[132094, 3742, 750, 20, 44, "Input",ExpressionUUID->"1c5f09ea-87b0-4bef-bb11-bfa839b911b6"],
Cell[132847, 3764, 340, 7, 33, "Output",ExpressionUUID->"95accb2f-ffe4-4789-91a2-c5f5a19bd8e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133224, 3776, 850, 22, 44, "Input",ExpressionUUID->"c485a2c4-2bbc-4d5d-8e94-a90078de47af"],
Cell[134077, 3800, 414, 8, 33, "Output",ExpressionUUID->"56873097-93a9-4f2d-a352-416baa0f75b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134528, 3813, 852, 22, 44, "Input",ExpressionUUID->"93104848-9e59-4f12-94a9-fc4bbeb43f44"],
Cell[135383, 3837, 404, 8, 33, "Output",ExpressionUUID->"635b6a7b-9610-4f4a-b2c1-335dfe33ec6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135824, 3850, 896, 22, 44, "Input",ExpressionUUID->"94f9c467-d185-491f-af97-24352c6f7f69"],
Cell[136723, 3874, 412, 8, 33, "Output",ExpressionUUID->"f6f1b688-8cce-4756-a98f-246ea0acc8dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137172, 3887, 801, 21, 44, "Input",ExpressionUUID->"ed3f2705-78c7-4a9d-86d2-98c3e4443eb1"],
Cell[137976, 3910, 360, 7, 33, "Output",ExpressionUUID->"fdc6ca87-96dd-4f91-a183-d357454d57ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138373, 3922, 749, 20, 44, "Input",ExpressionUUID->"a69c052f-fb99-4ce4-b867-44d89835fd71"],
Cell[139125, 3944, 330, 6, 33, "Output",ExpressionUUID->"9f679b97-59f2-4424-919d-65935685343b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139492, 3955, 751, 20, 44, "Input",ExpressionUUID->"fec5e31a-de08-4994-8abe-4d933e4c4797"],
Cell[140246, 3977, 336, 7, 33, "Output",ExpressionUUID->"d6cd1fed-1537-4225-a62e-cc855877078d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140619, 3989, 751, 20, 44, "Input",ExpressionUUID->"0540ef52-b86a-4b0d-913a-51e4875c73d5"],
Cell[141373, 4011, 338, 7, 33, "Output",ExpressionUUID->"9b27f154-bd39-4111-8cd2-8c55e24fe87d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141748, 4023, 750, 20, 44, "Input",ExpressionUUID->"6cca0119-915b-41a8-a673-85f99a4070fa"],
Cell[142501, 4045, 338, 7, 33, "Output",ExpressionUUID->"6d7a6af7-6ba7-4d8f-89ef-2dd0ef210d8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142876, 4057, 751, 20, 44, "Input",ExpressionUUID->"c289e6d1-09e0-4e83-9c64-0cda1c61fcff"],
Cell[143630, 4079, 333, 6, 33, "Output",ExpressionUUID->"c51a1ff9-9b7e-41b5-a4cb-53cfdaaa0cf3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[144012, 4091, 162, 3, 32, "Item",ExpressionUUID->"3a3d34e9-e2ae-4bc5-ad8d-a385c6e4a9af"],
Cell[CellGroupData[{
Cell[144199, 4098, 796, 21, 44, "Input",ExpressionUUID->"a41801c1-957e-42b0-8b56-3afc75338e6a"],
Cell[144998, 4121, 366, 8, 33, "Output",ExpressionUUID->"452ec0fb-6fef-46b5-95a8-596a836f34ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145401, 4134, 1144, 26, 44, "Input",ExpressionUUID->"3fea5405-8aee-46c0-b3e4-b93e0699b172"],
Cell[146548, 4162, 560, 10, 37, "Output",ExpressionUUID->"4e8a736b-6940-4722-bff5-fbb56d81f613"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147145, 4177, 853, 22, 44, "Input",ExpressionUUID->"57c87bcb-e449-410b-86c1-1a6f37ecd5f8"],
Cell[148001, 4201, 360, 7, 37, "Output",ExpressionUUID->"937b07c6-e4bd-40a4-ae5b-685002c43052"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148398, 4213, 746, 20, 44, "Input",ExpressionUUID->"1537f2bb-bd90-4abf-89d1-1feb041a061c"],
Cell[149147, 4235, 321, 6, 37, "Output",ExpressionUUID->"f06651ba-a813-4783-9b62-ed18ff2f11b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149505, 4246, 750, 20, 44, "Input",ExpressionUUID->"d10d0233-3662-48f8-aefd-97630b329e25"],
Cell[150258, 4268, 341, 7, 37, "Output",ExpressionUUID->"da295dc8-16da-484c-95bc-7c26a486cd72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150636, 4280, 750, 20, 44, "Input",ExpressionUUID->"a54ec650-0ab8-425f-bf5f-bf4e1c370af1"],
Cell[151389, 4302, 322, 7, 37, "Output",ExpressionUUID->"5d555f2b-a7a9-4be7-a0ed-485361c5a489"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151748, 4314, 748, 20, 44, "Input",ExpressionUUID->"41a53b9c-ce76-4baa-84d7-fbf32aab8d9b"],
Cell[152499, 4336, 349, 8, 37, "Output",ExpressionUUID->"c4c96984-24d0-4908-ba27-7276ce7aa534"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152885, 4349, 750, 20, 44, "Input",ExpressionUUID->"b6e7e3ed-09a7-4477-8a68-a4622f1dd127"],
Cell[153638, 4371, 322, 7, 37, "Output",ExpressionUUID->"bc4832dc-6168-47f1-a1ed-d10942ed5625"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153997, 4383, 751, 20, 44, "Input",ExpressionUUID->"943c4b11-86eb-4847-ae92-b341a170f4ac"],
Cell[154751, 4405, 339, 7, 37, "Output",ExpressionUUID->"f5a00a52-aa38-4794-b04b-e5f021e3f389"]
}, Open  ]],
Cell[155105, 4415, 249, 6, 29, "Input",ExpressionUUID->"d539700f-ca68-4a89-9845-7d6ad607a377"]
}, Open  ]],
Cell[155369, 4424, 234, 5, 46, "Text",ExpressionUUID->"57808b02-8e6c-4669-b962-cd0b97edfe48"],
Cell[CellGroupData[{
Cell[155628, 4433, 889, 22, 44, "Input",ExpressionUUID->"2defee80-aec9-4fce-86a2-02cbded085c3"],
Cell[156520, 4457, 448, 9, 33, "Output",ExpressionUUID->"0e02c967-328a-4350-afc2-41a99ae0fae4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157005, 4471, 802, 21, 44, "Input",ExpressionUUID->"e0f30bf3-a54a-480a-ab75-f0773b0dbb59"],
Cell[157810, 4494, 333, 6, 33, "Output",ExpressionUUID->"44c445fc-d8e1-4859-9d4a-d3d2b23fb26d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158180, 4505, 746, 20, 44, "Input",ExpressionUUID->"83e22efd-389c-49f1-8ad0-3f23ce6d581d"],
Cell[158929, 4527, 309, 6, 33, "Output",ExpressionUUID->"3880caf7-f235-4d4f-9bff-acab3e899880"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159275, 4538, 791, 21, 44, "Input",ExpressionUUID->"296bd268-1ba5-42fb-bc3f-b7ed02a49439"],
Cell[160069, 4561, 387, 8, 33, "Output",ExpressionUUID->"d98f1a75-556e-4b88-8100-2356844f7a24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160493, 4574, 747, 20, 44, "Input",ExpressionUUID->"f1871dce-ffea-4d56-b481-2ebbdda977e9"],
Cell[161243, 4596, 340, 7, 33, "Output",ExpressionUUID->"8f3421f7-d889-4825-b3dd-6cd1b2ca01e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161620, 4608, 161, 3, 32, "Item",ExpressionUUID->"ddd94c84-4488-4341-88cc-e9bd9ed5d142"],
Cell[CellGroupData[{
Cell[161806, 4615, 745, 20, 44, "Input",ExpressionUUID->"f5021166-81a0-48ca-bc34-afdec80d9c5b"],
Cell[162554, 4637, 310, 6, 33, "Output",ExpressionUUID->"d0fbda35-83e5-4e02-a79f-4f5c64150581"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162901, 4648, 741, 20, 44, "Input",ExpressionUUID->"77e973bb-f636-4298-a60a-50f1a00d0d48"],
Cell[163645, 4670, 311, 6, 33, "Output",ExpressionUUID->"96e649ad-a157-4153-bf1e-64bf78ef4687"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163993, 4681, 745, 20, 44, "Input",ExpressionUUID->"027a3ab7-1b7f-4444-b243-eaf377cf03b3"],
Cell[164741, 4703, 313, 7, 33, "Output",ExpressionUUID->"15242ac1-db43-4323-9eee-ccbabccec26c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165091, 4715, 743, 20, 44, "Input",ExpressionUUID->"254a0d8d-e628-4bc0-8c1f-0d4bd50e8685"],
Cell[165837, 4737, 308, 6, 33, "Output",ExpressionUUID->"e5e8f8e7-0aa0-452e-833c-5f98ca5b4968"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166182, 4748, 741, 20, 44, "Input",ExpressionUUID->"3492d402-422d-40db-85da-65d663a75105"],
Cell[166926, 4770, 314, 7, 33, "Output",ExpressionUUID->"9ff8d39f-58c3-41ef-b357-ea4314f57c92"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167289, 4783, 161, 3, 32, "Item",ExpressionUUID->"70e02d37-c8ad-4180-b546-27e8b002bc2b"],
Cell[CellGroupData[{
Cell[167475, 4790, 806, 21, 44, "Input",ExpressionUUID->"4d0a2186-28c5-4aab-88e1-965c2f049296"],
Cell[168284, 4813, 368, 8, 33, "Output",ExpressionUUID->"279d26fd-ab7e-4f63-86bb-9056ef1d0d32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168689, 4826, 754, 20, 44, "Input",ExpressionUUID->"4a4cb797-0d16-4244-94ea-003cb7e7b674"],
Cell[169446, 4848, 316, 7, 33, "Output",ExpressionUUID->"8d856096-5c9d-4080-91e5-3277ac80795a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169799, 4860, 757, 20, 44, "Input",ExpressionUUID->"4940102f-5aef-44ca-a6bf-14192d2b090f"],
Cell[170559, 4882, 311, 6, 33, "Output",ExpressionUUID->"cfebfa25-17e9-4df5-87e4-21375993fdbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170907, 4893, 755, 20, 44, "Input",ExpressionUUID->"815c24d2-e30c-47fe-b030-f35c5ece70cd"],
Cell[171665, 4915, 309, 6, 33, "Output",ExpressionUUID->"a1de4104-e472-4ce7-8e0d-3ed39d05c03b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172011, 4926, 755, 20, 44, "Input",ExpressionUUID->"298b7036-955d-40de-b500-da0b54551139"],
Cell[172769, 4948, 309, 6, 33, "Output",ExpressionUUID->"37bf2c05-709a-40b7-8933-d3d3cdc3f9fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173115, 4959, 755, 20, 44, "Input",ExpressionUUID->"c84a9783-9573-41b2-9ecd-75449cf16c45"],
Cell[173873, 4981, 308, 6, 33, "Output",ExpressionUUID->"65a56241-b7db-4a37-817a-0f0d3259f944"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174230, 4993, 213, 4, 32, "Item",ExpressionUUID->"fbba2f2e-f104-4a8c-9894-e4b76438bbe2"],
Cell[CellGroupData[{
Cell[174468, 5001, 803, 21, 44, "Input",ExpressionUUID->"468e9abb-a890-430d-93d9-4e67cc61adda"],
Cell[175274, 5024, 335, 6, 33, "Output",ExpressionUUID->"34b8307d-6115-4bba-889a-3815f038760d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175646, 5035, 750, 20, 44, "Input",ExpressionUUID->"1b0b9146-7700-4b22-80be-1aafca51d52a"],
Cell[176399, 5057, 312, 6, 33, "Output",ExpressionUUID->"086343ac-a203-4a09-8fe8-e2ffa6eeb79c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176748, 5068, 752, 20, 44, "Input",ExpressionUUID->"112145f4-4b6a-4f43-92aa-5fe1ce6da5a6"],
Cell[177503, 5090, 309, 6, 33, "Output",ExpressionUUID->"094d218c-90c6-4d14-bd34-ef3ce808c7a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177849, 5101, 741, 20, 44, "Input",ExpressionUUID->"e6b0754b-98bc-4a2d-99b5-859aec1e4613"],
Cell[178593, 5123, 334, 6, 33, "Output",ExpressionUUID->"1ec43bbb-d4c4-463b-878e-e0e54848ce12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178964, 5134, 745, 20, 44, "Input",ExpressionUUID->"1cd27a24-c56a-410e-9ceb-312ff953b81a"],
Cell[179712, 5156, 310, 6, 33, "Output",ExpressionUUID->"bf644d7e-1230-4061-a4f9-8978590ae637"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180059, 5167, 794, 21, 44, "Input",ExpressionUUID->"cd14fe46-af69-4fb5-9540-2afbdc190bba"],
Cell[180856, 5190, 361, 7, 33, "Output",ExpressionUUID->"22ecfb38-140b-4001-bc81-17147d30e41b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181254, 5202, 743, 20, 44, "Input",ExpressionUUID->"3bec06dd-6236-4f8a-9db7-795cbd77ba72"],
Cell[182000, 5224, 341, 7, 33, "Output",ExpressionUUID->"1b060f6f-06e8-4f8b-a4c5-b7178a11fe94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182378, 5236, 800, 21, 44, "Input",ExpressionUUID->"64aa745d-e46a-4e31-af07-a7a88b66f3ba"],
Cell[183181, 5259, 335, 7, 33, "Output",ExpressionUUID->"b8684426-4b6d-4e17-8072-f3ecacdcb0eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183553, 5271, 749, 20, 44, "Input",ExpressionUUID->"02f4f98a-e19b-45d4-9296-fc4b1f820c54"],
Cell[184305, 5293, 316, 7, 33, "Output",ExpressionUUID->"a5647d0b-6c27-4c7b-84f9-06aa86ec4162"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184658, 5305, 752, 20, 44, "Input",ExpressionUUID->"44f8bcf9-f059-4f49-8693-91f08f39d771"],
Cell[185413, 5327, 312, 6, 33, "Output",ExpressionUUID->"689574e6-6213-4292-89ef-040341feffed"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185774, 5339, 164, 3, 32, "Item",ExpressionUUID->"81ec75a4-2160-4c61-b26d-74f2a477ec35"],
Cell[CellGroupData[{
Cell[185963, 5346, 998, 24, 44, "Input",ExpressionUUID->"598005a7-68fd-4c26-a7fa-3e527c6c783c"],
Cell[186964, 5372, 432, 8, 33, "Output",ExpressionUUID->"d7604e34-21c3-47a1-886c-e378697ef7d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187433, 5385, 800, 21, 44, "Input",ExpressionUUID->"d8a42308-6f13-40f6-bc67-cf5ab9b3794c"],
Cell[188236, 5408, 333, 6, 33, "Output",ExpressionUUID->"8c77106d-35d9-4263-b1c2-821be7ceff72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188606, 5419, 748, 20, 44, "Input",ExpressionUUID->"7a9d8890-9de9-4c09-a224-b67f39c8e101"],
Cell[189357, 5441, 313, 7, 33, "Output",ExpressionUUID->"ac9cd457-78e9-445d-a64e-fe89a194c82d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189707, 5453, 748, 20, 44, "Input",ExpressionUUID->"837eb79b-9f66-423f-9c0f-91779ff004ea"],
Cell[190458, 5475, 314, 7, 33, "Output",ExpressionUUID->"aff8734b-a9ac-44f8-8749-7752c4e4cc8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190809, 5487, 748, 20, 44, "Input",ExpressionUUID->"d8c5a960-9c57-40eb-ab40-7febe0ddcdc7"],
Cell[191560, 5509, 336, 6, 33, "Output",ExpressionUUID->"a5ca402f-fff0-4cc5-b758-0b33f783dbec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191933, 5520, 746, 20, 44, "Input",ExpressionUUID->"869f1cc2-f909-4535-aa9a-7f8f52ec539d"],
Cell[192682, 5542, 316, 7, 33, "Output",ExpressionUUID->"be1975df-ba74-4f0b-b5d8-75d60453cbec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193035, 5554, 744, 20, 44, "Input",ExpressionUUID->"94f34f85-2ab3-4002-9b1d-eb3a0dfda67b"],
Cell[193782, 5576, 316, 7, 33, "Output",ExpressionUUID->"7f3df8ce-2a31-45f0-9f26-576dbf88e0cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194135, 5588, 744, 20, 44, "Input",ExpressionUUID->"1bd5f06c-8a15-4d6d-839f-4a110dc08d4b"],
Cell[194882, 5610, 309, 6, 33, "Output",ExpressionUUID->"8d50fa52-3b76-41b3-b279-e1a4f4e44d7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195228, 5621, 749, 20, 44, "Input",ExpressionUUID->"54908139-ad95-467c-b30e-5f174e151f97"],
Cell[195980, 5643, 312, 6, 33, "Output",ExpressionUUID->"dada28f1-1f40-4811-bd9a-f0922ac764be"]
}, Open  ]]
}, Open  ]],
Cell[196319, 5653, 175, 3, 35, "Text",ExpressionUUID->"771f57df-12da-4015-975f-b6bbb80928ed"],
Cell[CellGroupData[{
Cell[196519, 5660, 943, 23, 44, "Input",ExpressionUUID->"be94bc5f-737b-4ee8-ba6a-1817bc45c0c3"],
Cell[197465, 5685, 409, 10, 28, "Message",ExpressionUUID->"92287257-d9b4-43bc-aec4-11d64d3b3d50"],
Cell[197877, 5697, 448, 8, 33, "Output",ExpressionUUID->"17949f92-65c5-479c-b325-4ad11dfc137f"]
}, Open  ]],
Cell[198340, 5708, 155, 3, 35, "Text",ExpressionUUID->"a8ab4da3-8652-4c04-ae9a-b51f83d4704a"],
Cell[CellGroupData[{
Cell[198520, 5715, 803, 21, 44, "Input",ExpressionUUID->"46a3e70c-34c4-434e-a1c3-561ba4b95375"],
Cell[199326, 5738, 340, 7, 33, "Output",ExpressionUUID->"1cb77677-bd31-4fed-aae7-f739dc20b7e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199703, 5750, 748, 20, 44, "Input",ExpressionUUID->"63f3fc82-aedc-46d5-8dbb-02618d9c7644"],
Cell[200454, 5772, 337, 6, 33, "Output",ExpressionUUID->"d56d01bb-198a-4b82-9fde-75c5df25f16f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200828, 5783, 749, 20, 44, "Input",ExpressionUUID->"698ad8c4-7234-41d9-934c-062bbb8d16ef"],
Cell[201580, 5805, 312, 6, 33, "Output",ExpressionUUID->"38c5a2d5-de3c-4b47-8b62-a7a60d24f928"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201929, 5816, 740, 20, 44, "Input",ExpressionUUID->"4ea85c8a-b719-4539-9089-ab2ed8b725d1"],
Cell[202672, 5838, 313, 7, 33, "Output",ExpressionUUID->"efb4b28a-64fe-4269-a177-9d6a12dc18fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203022, 5850, 743, 20, 44, "Input",ExpressionUUID->"a69d75a6-e227-4e4d-87a2-10d17294eaed"],
Cell[203768, 5872, 338, 6, 33, "Output",ExpressionUUID->"080f0a85-aaa7-4c72-b8a2-cd6ed12e39bf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[204155, 5884, 218, 4, 69, "Chapter",ExpressionUUID->"04c76afc-7995-492b-8659-1977cd4a5304"],
Cell[204376, 5890, 219, 4, 44, "Input",ExpressionUUID->"ebca346d-e98b-4c83-b684-3f62e3ea63f1"],
Cell[204598, 5896, 1093, 32, 110, "Input",ExpressionUUID->"f4c7dae7-e392-48e1-aff0-323e385c8499"],
Cell[205694, 5930, 254, 6, 36, "Text",ExpressionUUID->"57334cc2-deeb-4766-9835-5176ce51eec7"],
Cell[205951, 5938, 5682, 165, 444, "Input",ExpressionUUID->"57369254-73c8-47ce-af65-1c16f1b8612a"],
Cell[211636, 6105, 198, 5, 36, "Text",ExpressionUUID->"aae92d50-971f-4200-b594-327dc16be732"],
Cell[211837, 6112, 4405, 118, 260, "Input",ExpressionUUID->"0435719b-6452-4802-9cba-780e52585052"],
Cell[216245, 6232, 251, 5, 36, "Text",ExpressionUUID->"74705267-9d7d-4afd-8309-55f7744cbf9f"],
Cell[216499, 6239, 4276, 99, 238, "Input",ExpressionUUID->"b5b9c23f-b4bd-4c2f-a129-92802d461750"],
Cell[220778, 6340, 1040, 26, 44, "Input",ExpressionUUID->"8ac6c3c8-3a3c-4451-90db-3516ce48fd9b"],
Cell[221821, 6368, 844, 22, 44, "Input",ExpressionUUID->"6951f13a-f26b-4588-bc06-fcd59d37f35f"],
Cell[222668, 6392, 152, 3, 29, "Input",ExpressionUUID->"2aa21108-3fd2-473b-ab02-556d8485839f"],
Cell[CellGroupData[{
Cell[222845, 6399, 1400, 29, 44, "Input",ExpressionUUID->"394eba4e-2973-4fa3-a65e-0c568aa369a8"],
Cell[224248, 6430, 705, 12, 33, "Output",ExpressionUUID->"dba157f0-e710-48a3-9095-28e1e661e035"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224990, 6447, 787, 13, 44, "Input",ExpressionUUID->"8b4c68ba-d9da-4c39-99c4-64a41f666532"],
Cell[225780, 6462, 1081, 22, 33, "Output",ExpressionUUID->"579ac470-f0cc-498f-935b-95871dfb9e18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226898, 6489, 505, 9, 44, "Input",ExpressionUUID->"4b7c36c8-06c5-4559-967a-eb628e07ba35"],
Cell[227406, 6500, 490, 12, 37, "Output",ExpressionUUID->"e4e995c1-5ebf-4e60-85f9-bdd4a5e0478e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227933, 6517, 389, 7, 29, "Input",ExpressionUUID->"6788b48f-cb74-4c50-896c-c134309aeab0"],
Cell[228325, 6526, 807, 19, 33, "Output",ExpressionUUID->"cc69531a-71e6-4c3d-8106-53d928fc21d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229169, 6550, 477, 9, 44, "Input",ExpressionUUID->"32fedd1e-1fbb-4417-89be-c46edafb103e"],
Cell[229649, 6561, 757, 19, 33, "Output",ExpressionUUID->"21715042-e97c-4ed5-9f28-0753937d9a85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230443, 6585, 164, 3, 32, "Item",ExpressionUUID->"8648825d-fbc1-491a-9305-6410b4267c10"],
Cell[CellGroupData[{
Cell[230632, 6592, 728, 19, 44, "Input",ExpressionUUID->"290d972a-8dc1-4135-9065-4d3a5e05777f"],
Cell[231363, 6613, 310, 6, 33, "Output",ExpressionUUID->"a607fad0-d310-4637-843b-8dd1f7a81bc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231710, 6624, 796, 20, 44, "Input",ExpressionUUID->"64a9a457-ff25-415a-b7f3-4f50b3e5ac92"],
Cell[232509, 6646, 314, 7, 33, "Output",ExpressionUUID->"85027283-7f8c-4d90-a498-f5d671ba0113"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232860, 6658, 796, 20, 44, "Input",ExpressionUUID->"01863c9a-1760-4e85-9bd5-a18261d690ea"],
Cell[233659, 6680, 314, 7, 33, "Output",ExpressionUUID->"61ad288b-286d-43da-ac32-0acb733fcbf4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234010, 6692, 793, 20, 44, "Input",ExpressionUUID->"49575a1f-6590-4cd0-870c-797140a41781"],
Cell[234806, 6714, 316, 7, 33, "Output",ExpressionUUID->"6ac70e41-73b3-4536-87dd-03ac6d2e5682"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235159, 6726, 798, 20, 44, "Input",ExpressionUUID->"e87a02c7-6b57-43db-aefa-cacf736c151f"],
Cell[235960, 6748, 314, 7, 33, "Output",ExpressionUUID->"6f4f859c-cd9f-4769-9310-9dbab789027b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236311, 6760, 796, 20, 44, "Input",ExpressionUUID->"07c4507d-bd9c-4348-8224-297d488515ad"],
Cell[237110, 6782, 316, 7, 33, "Output",ExpressionUUID->"a0ba59e7-b8e2-4bd3-841b-7c4000fbfbd6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237475, 6795, 166, 3, 32, "Item",ExpressionUUID->"f38b1a99-ca5f-4cf1-b07f-0de201bae10a"],
Cell[CellGroupData[{
Cell[237666, 6802, 884, 21, 44, "Input",ExpressionUUID->"1640a43f-855d-48c5-9dfc-7a65b602a25c"],
Cell[238553, 6825, 288, 4, 33, "Output",ExpressionUUID->"54a9d546-44ad-4796-bdb9-6e99f008f2b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238878, 6834, 308, 7, 29, "Input",ExpressionUUID->"a2d04d48-cf3b-4121-8916-2484ffb14987"],
Cell[239189, 6843, 810, 20, 37, "Output",ExpressionUUID->"733cfaa1-1f14-4c0c-8334-c0fb646ed650"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240036, 6868, 671, 13, 44, "Input",ExpressionUUID->"58a3c86c-77fa-421f-afba-28a7c74f463f"],
Cell[240710, 6883, 1336, 30, 59, "Output",ExpressionUUID->"5de34b66-85c4-465a-83ca-98d7a02845b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242083, 6918, 882, 22, 44, "Input",ExpressionUUID->"bf4f04bd-63fd-4887-8fa6-32fbc582fe4a"],
Cell[242968, 6942, 368, 8, 37, "Output",ExpressionUUID->"08a9a8a6-062d-4da4-9d04-6724405043f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243373, 6955, 805, 20, 44, "Input",ExpressionUUID->"d44d38d6-3f22-4dbe-81be-01d8e6b1f62e"],
Cell[244181, 6977, 322, 6, 37, "Output",ExpressionUUID->"036904ad-8af2-4e8a-962e-0fc7fe2255d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244540, 6988, 760, 19, 44, "Input",ExpressionUUID->"2997e98e-ab12-4e43-9454-055a25d1b898"],
Cell[245303, 7009, 298, 7, 37, "Output",ExpressionUUID->"c0290559-54e6-4dce-8278-828b7eee017e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245638, 7021, 758, 19, 44, "Input",ExpressionUUID->"30088d40-9575-4bff-857d-b59d3e893611"],
Cell[246399, 7042, 296, 6, 37, "Output",ExpressionUUID->"14720d01-105b-4a37-bc2c-4823e565a91e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246732, 7053, 811, 20, 44, "Input",ExpressionUUID->"77a9252e-1da7-4cc4-9e69-5fd7e0a41714"],
Cell[247546, 7075, 318, 6, 37, "Output",ExpressionUUID->"3894ff77-9229-4963-9784-7f66f9528cd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247901, 7086, 755, 19, 44, "Input",ExpressionUUID->"a7380ca0-a431-44d2-8fe1-c6aeea3e9e1b"],
Cell[248659, 7107, 325, 7, 37, "Output",ExpressionUUID->"92f14585-ea0a-44d4-955f-23adc2719823"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[249033, 7120, 166, 3, 32, "Item",ExpressionUUID->"6cad9e02-314c-412c-98c2-835b3859d5a6"],
Cell[CellGroupData[{
Cell[249224, 7127, 728, 19, 44, "Input",ExpressionUUID->"afca749c-dc89-403a-bb8d-eb9248d8166b"],
Cell[249955, 7148, 312, 6, 33, "Output",ExpressionUUID->"85a7907b-cdde-49d2-af8b-401f05ed0216"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250304, 7159, 769, 20, 44, "Input",ExpressionUUID->"d2823ad6-fde4-4f66-adb3-5ec3e29bf998"],
Cell[251076, 7181, 315, 7, 33, "Output",ExpressionUUID->"711324fd-5836-48bd-bbea-be3c5f3f76ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251428, 7193, 770, 20, 44, "Input",ExpressionUUID->"cd4b3dd1-9aff-444d-b567-250de12010c9"],
Cell[252201, 7215, 311, 6, 33, "Output",ExpressionUUID->"4ea115ed-6add-43ab-9246-1038b8a3a91d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252549, 7226, 720, 19, 44, "Input",ExpressionUUID->"edc4ca26-9606-4815-944e-cae5f2b5539c"],
Cell[253272, 7247, 311, 6, 33, "Output",ExpressionUUID->"8c328753-e890-413f-9965-399efff218f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253620, 7258, 722, 19, 44, "Input",ExpressionUUID->"3422def3-e898-4fb7-bb86-fff1373873b4"],
Cell[254345, 7279, 312, 6, 33, "Output",ExpressionUUID->"b135cf20-a54b-4f28-8517-578d360e8946"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254694, 7290, 791, 20, 44, "Input",ExpressionUUID->"7c10e54c-08a4-4d28-b617-8f5a2168095e"],
Cell[255488, 7312, 335, 6, 33, "Output",ExpressionUUID->"8dffc2a5-f85b-474b-beec-0cf667e73ba2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255860, 7323, 738, 19, 44, "Input",ExpressionUUID->"e250e0d6-b03d-43b0-8f98-2c3c76195f27"],
Cell[256601, 7344, 311, 6, 33, "Output",ExpressionUUID->"9dabec2c-9070-401c-a5d1-be77a0b1aa28"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[256961, 7356, 245, 4, 32, "Item",ExpressionUUID->"a91f5918-6879-4720-96c2-dbd2993757fb"],
Cell[257209, 7362, 197, 3, 29, "Input",ExpressionUUID->"6c378cae-d9c5-4ac7-8f5b-2abb8fce9d8e"],
Cell[CellGroupData[{
Cell[257431, 7369, 794, 20, 44, "Input",ExpressionUUID->"337b69a8-f9da-4cfe-8ee6-108a73db28fc"],
Cell[258228, 7391, 315, 7, 33, "Output",ExpressionUUID->"afce4a07-bda0-4f83-80d2-aef7964ae12b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258580, 7403, 793, 20, 44, "Input",ExpressionUUID->"d1ca0553-350d-4c1a-8dab-daf74afeefc8"],
Cell[259376, 7425, 314, 7, 33, "Output",ExpressionUUID->"b526f622-d497-49c7-9baf-805f0ab49b2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259727, 7437, 930, 23, 44, "Input",ExpressionUUID->"f8a5eb9c-5cdb-4c08-b760-640845423022"],
Cell[260660, 7462, 620, 12, 47, "Message",ExpressionUUID->"400e01bc-cef4-4820-a3e1-63910e902918"],
Cell[261283, 7476, 515, 9, 33, "Output",ExpressionUUID->"6372004b-e92f-4e91-a049-ace90f82b399"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261835, 7490, 785, 19, 44, "Input",ExpressionUUID->"e7c92960-9c19-4225-8a31-c0cd7073c286"],
Cell[262623, 7511, 597, 12, 47, "Message",ExpressionUUID->"776145d9-1f74-40b8-82e2-1b85af901ea2"],
Cell[263223, 7525, 309, 6, 33, "Output",ExpressionUUID->"8489d28f-a3cb-4a57-88cb-b57e06cc177b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263569, 7536, 529, 9, 29, "Input",ExpressionUUID->"0170b687-6890-4a59-ab02-d077f56b57bf"],
Cell[264101, 7547, 385, 6, 33, "Output",ExpressionUUID->"48dc4612-075c-4b5d-a4ff-9fc8fd1b0912"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264523, 7558, 779, 20, 44, "Input",ExpressionUUID->"ddd1ea32-ad1b-4c0b-9fc5-ca817791176c"],
Cell[265305, 7580, 622, 12, 47, "Message",ExpressionUUID->"d1b97390-19db-45e1-90e7-d5cd4d16e619"],
Cell[265930, 7594, 338, 7, 33, "Output",ExpressionUUID->"3945459e-71dc-4a4a-9ef8-7d580871ed31"]
}, Open  ]],
Cell[266283, 7604, 196, 3, 29, "Input",ExpressionUUID->"0f0ba936-24bd-4d0c-99b1-3738c9a41ec8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266516, 7612, 162, 3, 32, "Item",ExpressionUUID->"c93d6e2b-937f-4fa2-be38-798a351bcc2f"],
Cell[CellGroupData[{
Cell[266703, 7619, 791, 20, 44, "Input",ExpressionUUID->"ddd42f99-b813-40a9-8bbe-78c4d8001fa5"],
Cell[267497, 7641, 315, 7, 33, "Output",ExpressionUUID->"b282f852-0b91-4e01-a6a0-f8c4cd28e2d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267849, 7653, 794, 20, 44, "Input",ExpressionUUID->"f4907b2d-8e03-40c2-9e0d-a45c1a2a95ac"],
Cell[268646, 7675, 318, 8, 37, "Output",ExpressionUUID->"6423a2c0-c9a9-46e4-9af1-922a340a867e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269001, 7688, 778, 20, 44, "Input",ExpressionUUID->"faec07fb-48f6-436d-bb4d-77017c754c87"],
Cell[269782, 7710, 317, 7, 37, "Output",ExpressionUUID->"6181d613-81e0-4ddd-b97f-46f98998ee0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270136, 7722, 777, 20, 44, "Input",ExpressionUUID->"4d80448e-db7c-412b-8853-1475b480aebe"],
Cell[270916, 7744, 295, 6, 37, "Output",ExpressionUUID->"c1452561-4746-474a-aef4-565197230ff6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271248, 7755, 780, 20, 44, "Input",ExpressionUUID->"0f2075b2-a776-43a0-bf52-188de8c7e271"],
Cell[272031, 7777, 299, 7, 37, "Output",ExpressionUUID->"5ffb68fd-b1a6-4508-a70d-5a83abf84f07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272367, 7789, 780, 20, 44, "Input",ExpressionUUID->"93d03ab3-2c8b-42f5-80d3-f695ef18d49d"],
Cell[273150, 7811, 294, 6, 37, "Output",ExpressionUUID->"997575b6-4862-4b3e-a71b-6ccfb7f7410f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273481, 7822, 780, 20, 44, "Input",ExpressionUUID->"ddab7a72-7550-4cca-b002-18fe16bc52ee"],
Cell[274264, 7844, 301, 7, 37, "Output",ExpressionUUID->"76f3533b-6d4a-42f4-b528-0b7df1c54058"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274602, 7856, 779, 20, 44, "Input",ExpressionUUID->"32ec9378-d329-46c1-8fe7-516ac6dcb7f0"],
Cell[275384, 7878, 297, 7, 37, "Output",ExpressionUUID->"c9ebff7e-d3db-4d71-961d-72bef9639efd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275718, 7890, 807, 21, 44, "Input",ExpressionUUID->"a8c033a3-7f56-4c4d-86d0-0f0c9316b688"],
Cell[276528, 7913, 299, 7, 37, "Output",ExpressionUUID->"6a8b91a7-6cf2-4baa-8469-b53d5c37ac50"]
}, Open  ]]
}, Open  ]],
Cell[276854, 7924, 218, 5, 46, "Text",ExpressionUUID->"f31e8dde-2371-4e3a-91ad-af199d3a326c"],
Cell[CellGroupData[{
Cell[277097, 7933, 157, 3, 32, "Item",ExpressionUUID->"45512ae5-3b51-4dfc-9eed-8c2c2229482b"],
Cell[CellGroupData[{
Cell[277279, 7940, 796, 20, 44, "Input",ExpressionUUID->"1e26d7e8-5d7b-4803-ad64-785b739d2686"],
Cell[278078, 7962, 311, 6, 33, "Output",ExpressionUUID->"03da5425-0293-49e0-ab5a-ad49f7ab685f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278426, 7973, 795, 20, 44, "Input",ExpressionUUID->"2955ece7-f462-41a4-8edc-2ae918413429"],
Cell[279224, 7995, 335, 6, 33, "Output",ExpressionUUID->"434351e3-8e2c-46f8-85c6-a9bdf5e42b9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279596, 8006, 923, 23, 44, "Input",ExpressionUUID->"1cb45ec0-a0ca-4970-ab57-d91ef9906bb4"],
Cell[280522, 8031, 389, 9, 33, "Output",ExpressionUUID->"815ba22e-d326-43ad-940a-0c4020ff8982"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280948, 8045, 795, 20, 44, "Input",ExpressionUUID->"cf0786a3-70b7-4a25-a537-32dd387cd248"],
Cell[281746, 8067, 333, 7, 33, "Output",ExpressionUUID->"444ae3db-154d-4b7c-845e-7e61441c0290"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[282128, 8080, 154, 3, 32, "Item",ExpressionUUID->"cd3b048f-2a2a-4011-b324-d48b814052cf"],
Cell[CellGroupData[{
Cell[282307, 8087, 797, 20, 44, "Input",ExpressionUUID->"810e4fed-35b2-4828-8019-c1f6686fd840"],
Cell[283107, 8109, 313, 7, 33, "Output",ExpressionUUID->"95630331-8d36-454b-b085-862d47fe013e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283457, 8121, 796, 20, 44, "Input",ExpressionUUID->"819b2e0e-277c-4340-994e-6851701ce0cb"],
Cell[284256, 8143, 314, 7, 33, "Output",ExpressionUUID->"bf121e16-9e5a-4218-bd3f-0450dc41a114"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284607, 8155, 797, 20, 44, "Input",ExpressionUUID->"8b3e89b9-7ae2-41da-885c-c07456085373"],
Cell[285407, 8177, 314, 7, 33, "Output",ExpressionUUID->"ea699e64-cc8a-43d4-9a80-b99c6fa9941e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285758, 8189, 785, 19, 44, "Input",ExpressionUUID->"79eb3a6e-f735-4b6b-9b87-874aec9f301d"],
Cell[286546, 8210, 315, 7, 33, "Output",ExpressionUUID->"c0e19ab6-89fd-42fa-86f0-d6ac542e29bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286898, 8222, 793, 20, 44, "Input",ExpressionUUID->"4b8b201e-47d0-4822-94c3-e2e3b811dd25"],
Cell[287694, 8244, 312, 7, 33, "Output",ExpressionUUID->"408c762d-a14f-40c1-bfe3-d97d6ff01aca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[288055, 8257, 163, 3, 32, "Item",ExpressionUUID->"26e0cb86-1dbb-4ab3-a642-5ed56c0ff92d"],
Cell[CellGroupData[{
Cell[288243, 8264, 799, 20, 44, "Input",ExpressionUUID->"88166c1c-ff37-4235-a948-28dfd712c8fe"],
Cell[289045, 8286, 314, 7, 33, "Output",ExpressionUUID->"7b145d64-9a94-4cc0-9b41-a76946805312"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289396, 8298, 796, 20, 44, "Input",ExpressionUUID->"c5a30ca6-06d5-4075-bfb8-6b63a1aa385b"],
Cell[290195, 8320, 316, 7, 33, "Output",ExpressionUUID->"08bd3bb4-1810-4c78-a905-1c37858180da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290548, 8332, 788, 19, 44, "Input",ExpressionUUID->"9af56121-a72c-473d-acb2-5773c51ff6c4"],
Cell[291339, 8353, 310, 6, 33, "Output",ExpressionUUID->"a445c829-7f2d-4d8d-b4ac-d3304a8d0fa9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291686, 8364, 786, 19, 44, "Input",ExpressionUUID->"c3dff2ba-6794-4859-9102-7d857f6fd0b6"],
Cell[292475, 8385, 312, 6, 33, "Output",ExpressionUUID->"fedec0e6-7ea1-4256-8867-67966be408c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292824, 8396, 796, 20, 44, "Input",ExpressionUUID->"ac97296c-da9b-4bcb-848a-435e0fac80ca"],
Cell[293623, 8418, 309, 6, 33, "Output",ExpressionUUID->"8d034a92-8ec8-4ec5-9214-d200ab23a40b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293969, 8429, 911, 22, 44, "Input",ExpressionUUID->"a317bc42-16ad-45f2-8a4d-74bfae521600"],
Cell[294883, 8453, 645, 13, 47, "Message",ExpressionUUID->"6c73ac98-cf34-471c-8c5a-05eaebd9ebab"],
Cell[295531, 8468, 400, 7, 33, "Output",ExpressionUUID->"6f3f784d-544f-4ba6-98e2-277de54ad99f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[295980, 8481, 164, 3, 32, "Item",ExpressionUUID->"c1f37080-87fa-4c23-b0f2-d592fc6752c6"],
Cell[CellGroupData[{
Cell[296169, 8488, 794, 20, 44, "Input",ExpressionUUID->"73afe5e7-f864-46ed-a293-81042621aa06"],
Cell[296966, 8510, 314, 7, 33, "Output",ExpressionUUID->"7ebf3d22-66fa-43be-ad39-bf44fb296c95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297317, 8522, 797, 20, 44, "Input",ExpressionUUID->"080a16c6-3536-4b14-8dfc-ad694d5099f6"],
Cell[298117, 8544, 308, 6, 33, "Output",ExpressionUUID->"297c2601-7a23-4adb-b170-0551b49a4b0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298462, 8555, 792, 20, 44, "Input",ExpressionUUID->"bfa9b9e7-6f9e-4984-bcc6-8260a1153c85"],
Cell[299257, 8577, 311, 6, 33, "Output",ExpressionUUID->"8a1c127d-1eeb-4b14-90f9-63bae152a429"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299605, 8588, 794, 20, 44, "Input",ExpressionUUID->"58dfc6b8-a76c-4f93-983a-8ff086d4600d"],
Cell[300402, 8610, 310, 6, 33, "Output",ExpressionUUID->"5a4fcbb5-0a92-4f82-b09e-1002175ef09b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300749, 8621, 787, 19, 44, "Input",ExpressionUUID->"f0aea3c5-78e6-4ec1-b8b5-0bf383e2626a"],
Cell[301539, 8642, 311, 6, 33, "Output",ExpressionUUID->"7cce0af5-59d2-4018-974e-5c1d82dcd346"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301887, 8653, 787, 19, 44, "Input",ExpressionUUID->"edd3739f-48ca-46af-a193-5094310f814a"],
Cell[302677, 8674, 309, 6, 33, "Output",ExpressionUUID->"5bbb77be-24e4-41c1-897d-0b774db7a836"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303023, 8685, 797, 20, 44, "Input",ExpressionUUID->"84f2a88f-cfb9-4cbb-b79f-448ce2e84136"],
Cell[303823, 8707, 313, 7, 33, "Output",ExpressionUUID->"4b7005b0-6d7c-491e-a0d9-4538fb8e188a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304173, 8719, 793, 20, 44, "Input",ExpressionUUID->"72fe6977-43eb-4b57-9ffc-a21066e1e1fa"],
Cell[304969, 8741, 596, 12, 47, "Message",ExpressionUUID->"9604dbcf-bcab-46ec-9308-d5be686d54a6"],
Cell[305568, 8755, 313, 7, 33, "Output",ExpressionUUID->"2c4aed4b-8779-493c-9f3c-a8c179c5eb4a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[305930, 8768, 160, 3, 32, "Item",ExpressionUUID->"d5f61825-35f3-4691-9eee-1365faf6e3e3"],
Cell[CellGroupData[{
Cell[306115, 8775, 795, 20, 44, "Input",ExpressionUUID->"b95bd113-9f62-46d0-b4e6-8374b287ea01"],
Cell[306913, 8797, 309, 6, 33, "Output",ExpressionUUID->"88974aa7-8adb-45a6-a967-2f617b854213"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307259, 8808, 795, 20, 44, "Input",ExpressionUUID->"69c1cd9f-e958-4447-ac7a-0765e55b01f6"],
Cell[308057, 8830, 309, 6, 33, "Output",ExpressionUUID->"ebd9e594-f016-4ef4-8e7f-c48f7b83e76f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308403, 8841, 794, 20, 44, "Input",ExpressionUUID->"f786fc39-1ce8-4b95-a8c4-1624f30e70cc"],
Cell[309200, 8863, 341, 7, 33, "Output",ExpressionUUID->"376d2e6b-473e-4b3a-aefb-c1e963ad6131"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309578, 8875, 797, 20, 44, "Input",ExpressionUUID->"b198394e-90b2-4683-952e-3c04a9ff643b"],
Cell[310378, 8897, 314, 7, 33, "Output",ExpressionUUID->"205246a2-d237-4148-862f-48188a89885f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310729, 8909, 794, 20, 44, "Input",ExpressionUUID->"2717e25f-176f-4c0b-af5e-0d4ae3ba7aa3"],
Cell[311526, 8931, 316, 7, 33, "Output",ExpressionUUID->"dad6755d-e6e2-4dd2-b43a-dac572e90453"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311879, 8943, 795, 20, 44, "Input",ExpressionUUID->"22d6b982-7f37-41da-9e44-84c6d8d503a9"],
Cell[312677, 8965, 313, 7, 33, "Output",ExpressionUUID->"59815d0b-3743-470e-963c-35c61f5d2fa2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313027, 8977, 794, 20, 44, "Input",ExpressionUUID->"12ba8419-3ab3-49c0-ac75-9b8475ed3f28"],
Cell[313824, 8999, 314, 7, 33, "Output",ExpressionUUID->"9e01945d-8560-4e29-8e68-911467a7d4ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314175, 9011, 793, 20, 44, "Input",ExpressionUUID->"30edba38-04b2-468f-83fc-abebb1e8b4cd"],
Cell[314971, 9033, 309, 6, 33, "Output",ExpressionUUID->"24c96d27-e97f-490f-88e2-3d22a5d723f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315317, 9044, 795, 20, 44, "Input",ExpressionUUID->"430d6997-eb79-45d0-9b29-3e0532ac5213"],
Cell[316115, 9066, 316, 7, 33, "Output",ExpressionUUID->"1a79b485-7e89-40b7-80c1-1fe17edfb23a"]
}, Open  ]]
}, Open  ]],
Cell[316458, 9077, 152, 3, 35, "Text",ExpressionUUID->"abd39c53-2b7a-4f3d-91b9-727a6fcb52ab"],
Cell[CellGroupData[{
Cell[316635, 9084, 755, 19, 44, "Input",ExpressionUUID->"1ead9adf-4e8d-4a7a-be84-97ed7c3fb830"],
Cell[317393, 9105, 311, 6, 33, "Output",ExpressionUUID->"df8eb2aa-98f7-43c6-a900-19a2cca13432"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317741, 9116, 780, 20, 44, "Input",ExpressionUUID->"9719c06c-fa4b-494b-9a99-6ebbb6a4870c"],
Cell[318524, 9138, 309, 6, 33, "Output",ExpressionUUID->"6ef6efe8-cc05-48de-ba4b-eff969226c8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318870, 9149, 732, 19, 44, "Input",ExpressionUUID->"a44b189d-51b3-4d8b-9b20-3558cd8aeb5b"],
Cell[319605, 9170, 336, 6, 33, "Output",ExpressionUUID->"6ce7d327-8a6e-402e-a653-c12fc12c8ceb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319978, 9181, 730, 19, 44, "Input",ExpressionUUID->"7dbdb787-96b1-41ae-8c95-e29092a36a03"],
Cell[320711, 9202, 315, 7, 33, "Output",ExpressionUUID->"09d39f28-e4f3-4c6d-a9c7-0b86c112b1d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321063, 9214, 731, 19, 44, "Input",ExpressionUUID->"fb22e6ee-80fc-481e-9173-ab01fcd8182e"],
Cell[321797, 9235, 314, 7, 33, "Output",ExpressionUUID->"5de1493d-8d57-4180-a3ee-1695b8ddf2bd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[322160, 9248, 278, 5, 69, "Chapter",ExpressionUUID->"a0e6eefe-dc49-4c19-9e74-9c466a737d79"],
Cell[322441, 9255, 152, 3, 29, "Input",ExpressionUUID->"a675deac-1885-4ae7-8343-78331746b6d6"],
Cell[322596, 9260, 217, 4, 44, "Input",ExpressionUUID->"b4085f47-cc34-4f77-973c-21b9a380ef43"],
Cell[322816, 9266, 220, 5, 61, "Text",ExpressionUUID->"00984dd9-a9c1-43a6-b77e-df502c81fe89"],
Cell[323039, 9273, 1353, 41, 117, "Input",ExpressionUUID->"ebd9167f-c185-4edc-8d48-90de2e941b2b"],
Cell[324395, 9316, 247, 5, 61, "Text",ExpressionUUID->"770280a4-3597-48e2-86c3-04f51bfd44fa"],
Cell[324645, 9323, 2395, 70, 171, "Input",ExpressionUUID->"1fd013c2-0af3-4b37-bba7-c7131e9de16f"],
Cell[327043, 9395, 234, 5, 61, "Text",ExpressionUUID->"2b04d9ea-d034-41d2-bc62-675100e4b6e2"],
Cell[327280, 9402, 2292, 63, 152, "Input",ExpressionUUID->"b99178c5-de61-47ef-b4d5-b0aa9d4765ff"],
Cell[329575, 9467, 279, 6, 61, "Text",ExpressionUUID->"587f890a-6b4e-40de-8566-72d3cd3c7e9e"],
Cell[329857, 9475, 2009, 55, 218, "Input",ExpressionUUID->"ff53914a-0d53-404d-9491-01441e9359ab"],
Cell[331869, 9532, 246, 5, 61, "Text",ExpressionUUID->"2e4b36bd-76bf-4b33-bd71-c8da9d37e996"],
Cell[332118, 9539, 776, 21, 44, "Input",ExpressionUUID->"99c6eef6-5865-4770-bebe-e31bfc821098"],
Cell[332897, 9562, 227, 5, 61, "Text",ExpressionUUID->"e31f979e-cd3b-4300-837e-0d7809a68aaf"],
Cell[CellGroupData[{
Cell[333149, 9571, 150, 3, 32, "Item",ExpressionUUID->"55ed091b-8432-48d2-9b62-453a6d2d3106"],
Cell[CellGroupData[{
Cell[333324, 9578, 2502, 43, 44, "Input",ExpressionUUID->"fcd077d5-1b49-4ca3-bb1f-4492158cda58"],
Cell[335829, 9623, 486, 9, 33, "Output",ExpressionUUID->"8a194762-bf05-4933-8adf-62f5e818dccb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336352, 9637, 713, 19, 44, "Input",ExpressionUUID->"c3dca795-0f40-463b-8554-9432f5aabb6e"],
Cell[337068, 9658, 311, 6, 33, "Output",ExpressionUUID->"5dab8b9f-4668-4fd9-a8dd-80c386671027"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337416, 9669, 707, 19, 44, "Input",ExpressionUUID->"72458e2c-2fc0-4723-90d4-0de83c091196"],
Cell[338126, 9690, 309, 6, 33, "Output",ExpressionUUID->"48b825f9-8fc6-4844-a9ef-64f186ed5950"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338472, 9701, 713, 19, 44, "Input",ExpressionUUID->"914bdf0d-4676-4b7c-9875-01e8d0cbf7e1"],
Cell[339188, 9722, 312, 6, 33, "Output",ExpressionUUID->"4e22f2d0-08ba-4f9d-88d7-069214481f26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339537, 9733, 712, 19, 44, "Input",ExpressionUUID->"d0b7d8c3-894b-4635-8279-f9bd16461cd5"],
Cell[340252, 9754, 313, 7, 33, "Output",ExpressionUUID->"dabd92b7-6a32-419c-bc9e-ec99ffe80338"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340602, 9766, 711, 19, 44, "Input",ExpressionUUID->"d01ecca8-e629-429c-b9b0-97e2e6c07c70"],
Cell[341316, 9787, 312, 6, 33, "Output",ExpressionUUID->"e3057e99-b104-480f-961f-93a646b486d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341665, 9798, 717, 19, 44, "Input",ExpressionUUID->"bfbe1329-8b1c-49bc-a2d4-5e5f08187e54"],
Cell[342385, 9819, 334, 6, 33, "Output",ExpressionUUID->"48d24e5f-7999-4c24-af0f-518eb00c7701"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342756, 9830, 715, 19, 44, "Input",ExpressionUUID->"83860088-2c89-4073-a73d-28f5d1886a82"],
Cell[343474, 9851, 336, 6, 32, "Output",ExpressionUUID->"23c6c14c-1ef2-455e-8a51-e2cfa6622fb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343847, 9862, 714, 19, 45, "Input",ExpressionUUID->"d254a985-91d4-403c-a02f-00d1b391e78e"],
Cell[344564, 9883, 310, 6, 32, "Output",ExpressionUUID->"3eddbb67-23f1-4158-b573-e89b3ab8b4e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344911, 9894, 719, 19, 45, "Input",ExpressionUUID->"f1ea1208-5e05-43b2-8535-b175827affff"],
Cell[345633, 9915, 312, 7, 32, "Output",ExpressionUUID->"5ce4b988-bac6-4bd1-829b-5dfae384f11d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345982, 9927, 716, 19, 45, "Input",ExpressionUUID->"81b7b46e-b270-4f74-b2c4-60b544fc9fe3"],
Cell[346701, 9948, 314, 7, 32, "Output",ExpressionUUID->"62559747-ea3e-403a-ba37-b523b3a57fe0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347052, 9960, 720, 19, 45, "Input",ExpressionUUID->"26561dd1-3930-4438-b295-e1b5404b123f"],
Cell[347775, 9981, 333, 6, 32, "Output",ExpressionUUID->"97b79ce9-93ec-4a5a-a091-6241cf296815"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348145, 9992, 1003, 23, 45, "Input",ExpressionUUID->"f7e45a4e-38a9-46b4-9467-f8bb736a3085"],
Cell[349151, 10017, 395, 9, 32, "Output",ExpressionUUID->"537366ef-8f51-4490-8ac5-c112f73a947c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349583, 10031, 407, 9, 45, "Input",ExpressionUUID->"425589a2-e27a-4c2f-adec-2c1f5c0b9622"],
Cell[349993, 10042, 341, 6, 32, "Output",ExpressionUUID->"4077f550-6e9f-4c03-b5a9-ccb881279acc"],
Cell[350337, 10050, 308, 7, 32, "Output",ExpressionUUID->"de39a622-3a19-41d7-a4b9-7cdc85c5ccfe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[350694, 10063, 150, 3, 31, "Item",ExpressionUUID->"bbfdeb91-57ea-4cf0-9d45-c869ce75cb51"],
Cell[CellGroupData[{
Cell[350869, 10070, 643, 18, 45, "Input",ExpressionUUID->"1e92949f-0a73-416d-b1e6-ce18963f723e"],
Cell[351515, 10090, 316, 7, 32, "Output",ExpressionUUID->"60298b31-d0c9-4c98-8a1c-8f1edef4083f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351868, 10102, 713, 19, 45, "Input",ExpressionUUID->"4a2525de-20c5-4ee9-86cd-99e7c1f84dbc"],
Cell[352584, 10123, 310, 6, 32, "Output",ExpressionUUID->"dbc5cc02-c594-486e-aed5-7a6944d706e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352931, 10134, 711, 19, 45, "Input",ExpressionUUID->"9bcd42bf-f6e5-4f7d-a8e9-45e2d16a8f40"],
Cell[353645, 10155, 309, 6, 32, "Output",ExpressionUUID->"b00a95d2-b699-40ae-b784-4b959a7d0f26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353991, 10166, 713, 19, 45, "Input",ExpressionUUID->"54c8ba86-037b-4be0-bd61-98f172a031ec"],
Cell[354707, 10187, 333, 6, 32, "Output",ExpressionUUID->"d8733e01-eaaa-4f0c-9902-e97913866589"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355077, 10198, 711, 19, 45, "Input",ExpressionUUID->"1f11bbb1-8c61-44ab-a0a0-52f5a00fe095"],
Cell[355791, 10219, 333, 6, 32, "Output",ExpressionUUID->"ad0eca8a-1a0c-4bf3-99dc-be9842dc781a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356161, 10230, 706, 19, 45, "Input",ExpressionUUID->"8e8bea2e-daad-4663-9af2-9fa64b3df874"],
Cell[356870, 10251, 309, 6, 32, "Output",ExpressionUUID->"e3000be0-0ff5-4e52-ae43-6ba4e3a67f6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357216, 10262, 760, 20, 45, "Input",ExpressionUUID->"a276b736-4001-4705-8e25-4cc2dd103b8d"],
Cell[357979, 10284, 455, 8, 32, "Output",ExpressionUUID->"c856317e-43d9-4d9f-96e7-7e72e284e8af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358471, 10297, 814, 21, 45, "Input",ExpressionUUID->"1b1a2cb8-4dcf-4f90-a27e-7ec56de11f20"],
Cell[359288, 10320, 359, 7, 32, "Output",ExpressionUUID->"2b2f6a3b-b9b3-41ae-8e4c-1297261e3237"]
}, Open  ]],
Cell[CellGroupData[{
Cell[359684, 10332, 710, 19, 45, "Input",ExpressionUUID->"fd9079b6-aafb-48dc-8700-53863c1a7623"],
Cell[360397, 10353, 314, 7, 32, "Output",ExpressionUUID->"303b51d2-ef1d-479f-a617-0842456e2232"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360748, 10365, 713, 19, 45, "Input",ExpressionUUID->"86b9cbc1-68a6-4451-954a-335942ef0dab"],
Cell[361464, 10386, 316, 7, 32, "Output",ExpressionUUID->"5d2b1224-aba4-4535-b658-4031c71bbe6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361817, 10398, 715, 19, 45, "Input",ExpressionUUID->"28921300-44a7-4d96-9044-2fcd1801a1c5"],
Cell[362535, 10419, 312, 6, 32, "Output",ExpressionUUID->"80286d37-c447-43c2-b518-fec246075021"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362884, 10430, 812, 21, 45, "Input",ExpressionUUID->"5270f5c2-f153-48ae-a35f-e49550e277e0"],
Cell[363699, 10453, 469, 9, 32, "Output",ExpressionUUID->"a58819f5-2b18-4b1d-a30e-9ed70b80b3f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364205, 10467, 947, 22, 45, "Input",ExpressionUUID->"c0b1c157-f5af-4a96-82e9-711874db9951"],
Cell[365155, 10491, 441, 9, 36, "Output",ExpressionUUID->"f8ee0599-b527-42b3-bacc-ee0d4bdc652e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365633, 10505, 322, 7, 45, "Input",ExpressionUUID->"94bbf3df-ae5f-4322-8480-086941fa0948"],
Cell[365958, 10514, 292, 5, 32, "Output",ExpressionUUID->"0c62d00c-c710-4a75-9365-65a0838946e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[366287, 10524, 769, 20, 45, "Input",ExpressionUUID->"55af8117-c3e2-4811-871a-a22ebc54ce20"],
Cell[367059, 10546, 318, 6, 36, "Output",ExpressionUUID->"92ec8709-3319-4f5d-9ca8-cefa557cfb0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367414, 10557, 712, 19, 45, "Input",ExpressionUUID->"87f55b28-3831-4c41-8d14-60af4faaee18"],
Cell[368129, 10578, 318, 8, 36, "Output",ExpressionUUID->"7bad8b97-c243-4686-800c-aa45d7208f10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368484, 10591, 715, 19, 45, "Input",ExpressionUUID->"92d3003b-aeee-4a25-ae61-cbe911898934"],
Cell[369202, 10612, 309, 6, 32, "Output",ExpressionUUID->"597eacec-b0a7-47c3-8f5d-2570e47e951b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369548, 10623, 713, 19, 45, "Input",ExpressionUUID->"10d2ba82-103b-4fda-a048-ae5ed08367a5"],
Cell[370264, 10644, 309, 6, 32, "Output",ExpressionUUID->"b7563c05-558d-43c4-b858-20a8650751b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370610, 10655, 713, 19, 45, "Input",ExpressionUUID->"431196c9-7fff-41b8-ad45-cbfdba31f925"],
Cell[371326, 10676, 315, 7, 32, "Output",ExpressionUUID->"3fde4cde-39bf-499a-86ef-02e48d4d1b18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371678, 10688, 711, 19, 45, "Input",ExpressionUUID->"86e23b45-d621-405c-913c-e3307da7a466"],
Cell[372392, 10709, 318, 8, 36, "Output",ExpressionUUID->"b5a66871-f9b5-496c-acb3-a2000a3b7999"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[372759, 10723, 153, 3, 31, "Item",ExpressionUUID->"1fbd350b-d455-4087-bc0d-75c4a8f528b2"],
Cell[CellGroupData[{
Cell[372937, 10730, 719, 19, 45, "Input",ExpressionUUID->"56379e1b-b243-4983-9871-0ed78dcb166a"],
Cell[373659, 10751, 313, 7, 32, "Output",ExpressionUUID->"073ec895-6da2-49ae-9131-089634d70083"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374009, 10763, 770, 20, 45, "Input",ExpressionUUID->"6267792b-bb5e-4481-bbaf-deb9f86496d4"],
Cell[374782, 10785, 393, 8, 32, "Output",ExpressionUUID->"f712ff13-83fb-42b4-bfe9-0853b6a1f3b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375212, 10798, 724, 19, 45, "Input",ExpressionUUID->"5d3f0413-16d0-49cb-9775-3675492df9b9"],
Cell[375939, 10819, 336, 6, 32, "Output",ExpressionUUID->"5929f154-f731-4ccd-9862-062a7dc6073d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376312, 10830, 717, 19, 45, "Input",ExpressionUUID->"1f62aaf6-167a-4687-b7d1-103155f01486"],
Cell[377032, 10851, 310, 6, 32, "Output",ExpressionUUID->"a2301e4c-63fb-422a-ba79-8b610102cdc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377379, 10862, 717, 19, 45, "Input",ExpressionUUID->"cad0886c-df14-4367-b4fd-46ecd1dfc75f"],
Cell[378099, 10883, 309, 6, 32, "Output",ExpressionUUID->"9b96c752-a34e-468f-a282-43e8d5ffbf01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378445, 10894, 719, 19, 45, "Input",ExpressionUUID->"31667ca0-3849-4865-af95-c37223e493cd"],
Cell[379167, 10915, 309, 6, 32, "Output",ExpressionUUID->"23385d7c-318c-4586-8357-e954c2b14311"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379513, 10926, 717, 19, 45, "Input",ExpressionUUID->"7d2181f3-a132-465a-97fd-0bec1f21e665"],
Cell[380233, 10947, 336, 6, 32, "Output",ExpressionUUID->"c255656f-d880-4dbc-9056-75f258beab50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380606, 10958, 720, 19, 45, "Input",ExpressionUUID->"c4b4f846-1e4f-4a8e-a5f3-7ce05adf7c89"],
Cell[381329, 10979, 315, 7, 32, "Output",ExpressionUUID->"b57bb4d5-2b3a-4ce4-85cd-ea5ba9984446"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381681, 10991, 716, 19, 45, "Input",ExpressionUUID->"1ea32dae-8cae-4d52-8d7f-c45d5fbe8dba"],
Cell[382400, 11012, 315, 7, 32, "Output",ExpressionUUID->"0081713f-182f-43f6-a398-cb084f55d62f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382752, 11024, 721, 19, 45, "Input",ExpressionUUID->"5cc3a7bb-1ec4-4c88-be6e-1a53bd25941f"],
Cell[383476, 11045, 331, 7, 32, "Output",ExpressionUUID->"0ba1062d-b6be-4523-8bb2-c8bc6a4c547d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> CheckPrecision.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    198530,       4998]
NotebookOptionsPosition[    188862,       4838]
NotebookOutlinePosition[    189261,       4854]
CellTagsIndexPosition[    189218,       4851]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.845878168296184*^9, 3.845878170415184*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"20890aac-06a3-4d51-9763-7411bc5ae6cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"de", "=", "4"}], ";", 
  RowBox[{"l", "=", "1"}], ";", 
  RowBox[{"rplus", "=", "100"}], ";", 
  RowBox[{
   RowBox[{"h", "[", "rplus_", "]"}], ":=", 
   RowBox[{"1", "/", "rplus"}]}], ";", 
  RowBox[{
   RowBox[{"r0", "[", "s_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "de"}], "+", "1"}], ")"}]}], "+", 
      RowBox[{"s", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "de"}], "+", "3"}], ")"}]}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"de", "-", "3"}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8012608848229237`*^9, 3.8012609534950714`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1dcb9e8f-bfca-43f3-97d9-bf2ff6be782f"],

Cell["\<\

KFK u2u3\
\>", "Text",
 CellChangeTimes->{{3.8458780845275793`*^9, 
  3.8458780911351976`*^9}},ExpressionUUID->"0af064c8-cbd1-4ac3-bfea-\
0757efc7c302"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]mono", "[", 
    RowBox[{"w_", ",", "l_", ",", "m_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"-", " ", "I"}], " ", 
    RowBox[{
     SuperscriptBox["m", "2"], "/", "w"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8025934899187365`*^9, 3.802593537033708*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"cff119e5-e5e3-4ba6-adad-c27f5bf6632f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]p", "[", 
    RowBox[{"w_", ",", "l_", ",", "m_"}], "]"}], ":=", " ", 
   RowBox[{"I", "*", "w", "*", 
    FractionBox[
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", " ", "+", " ", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], "l", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}], 
         SuperscriptBox["w", "2"]]}]]}], 
     RowBox[{"2", "l", 
      RowBox[{"(", 
       RowBox[{"l", "+", "1"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.800890141961753*^9, 3.8008901559084463`*^9}, {
  3.8012607783220453`*^9, 3.8012607928127985`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"08b97b25-94e8-4b4f-bc22-6af803af02ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]m", "[", 
    RowBox[{"w_", ",", "l_", ",", "m_"}], "]"}], " ", ":=", " ", 
   RowBox[{"I", "*", "w", "*", " ", 
    FractionBox[
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", " ", "+", " ", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], "l", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}], 
         SuperscriptBox["w", "2"]]}]]}], 
     RowBox[{"2", "l", 
      RowBox[{"(", 
       RowBox[{"l", "+", "1"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.800890141961753*^9, 3.8008901559084463`*^9}, {
  3.8012607783220453`*^9, 3.8012607928127985`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b5fcae2d-2330-4b30-931a-53765e1d5600"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sKFK", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{
      SuperscriptBox["x", "2"], "*", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "-", 
        SuperscriptBox[
         RowBox[{"\[Beta]mono", "[", 
          RowBox[{"w", ",", "l", ",", "m"}], "]"}], "2"]}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         SuperscriptBox["x", "2"], " ", "-", " ", 
         RowBox[{
          RowBox[{"r0", "[", 
           RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", 
          SuperscriptBox["x", "3"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8008901760056887`*^9, 3.8008902071583576`*^9}, {
  3.801260802215126*^9, 3.801260803052743*^9}, {3.8012609858641505`*^9, 
  3.8012611289821477`*^9}, {3.802593575031069*^9, 3.80259361148456*^9}, {
  3.807965187548114*^9, 3.8079652293584347`*^9}, {3.8079655487840457`*^9, 
  3.8079656036347165`*^9}, {3.8458779197524366`*^9, 3.8458779201435475`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"965fafa9-83bc-4b88-b941-c9af57066931"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tKFK", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          SuperscriptBox[
           RowBox[{"\[Beta]mono", "[", 
            RowBox[{"w", ",", "l", ",", "m"}], "]"}], "2"]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "I", " ", "w", " ", 
           SuperscriptBox["x", "2"]}], " ", "+", " ", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "3"]}], "-", " ", 
          RowBox[{"3", 
           RowBox[{"r0", "[", 
            RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", 
           SuperscriptBox["x", "4"]}]}], ")"}]}], "-", " ", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"], "-", 
          RowBox[{
           RowBox[{"r0", "[", 
            RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", 
           SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8008901760056887`*^9, 3.8008902071583576`*^9}, {
   3.801260802215126*^9, 3.801260803052743*^9}, {3.8012609858641505`*^9, 
   3.8012611289821477`*^9}, {3.802593575031069*^9, 3.80259361148456*^9}, {
   3.807965187548114*^9, 3.8079652293584347`*^9}, {3.8079655487840457`*^9, 
   3.8079656036347165`*^9}, {3.809348436906355*^9, 3.8093484809099984`*^9}, {
   3.8093490869008694`*^9, 3.8093490878521194`*^9}, 3.809349742039916*^9, {
   3.809703438085605*^9, 3.80970344117233*^9}, {3.8458779223517404`*^9, 
   3.845877922631466*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"35d51904-f68e-488f-8b22-d13e901e090e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VKFK", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          SuperscriptBox[
           RowBox[{"\[Beta]mono", "[", 
            RowBox[{"w", ",", "l", ",", "m"}], "]"}], "2"]}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "+", " ", 
         RowBox[{"l", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}], 
          SuperscriptBox["x", "2"]}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"2", " ", "I", " ", "w", " ", 
       RowBox[{"\[Beta]mono", "[", 
        RowBox[{"w", ",", "l", ",", "m"}], "]"}], " ", 
       SuperscriptBox["x", "2"]}], " ", "-", " ", 
      RowBox[{"2", "I", " ", "w", " ", 
       SuperscriptBox["x", "3"]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8008901760056887`*^9, 3.8008902071583576`*^9}, {
  3.801260802215126*^9, 3.801260803052743*^9}, {3.8012609858641505`*^9, 
  3.8012611289821477`*^9}, {3.802593575031069*^9, 3.80259361148456*^9}, {
  3.807965187548114*^9, 3.8079652293584347`*^9}, {3.8079655487840457`*^9, 
  3.8079656036347165`*^9}, {3.8093484907011333`*^9, 3.809348615271298*^9}, {
  3.809349114118238*^9, 3.8093491145470905`*^9}, {3.8093503131074996`*^9, 
  3.809350327253132*^9}, {3.8093503828828106`*^9, 3.809350392677252*^9}, {
  3.8093504327335005`*^9, 3.809350435634522*^9}, {3.8093505615320683`*^9, 
  3.809350564324934*^9}, {3.845877925552105*^9, 3.8458779258242254`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"7db65d84-582c-49a2-b0db-27177cb7eaaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uKFK", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"VKFK", "[", 
       RowBox[{
       "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
       "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8008901760056887`*^9, 3.8008902071583576`*^9}, {
  3.801260802215126*^9, 3.801260803052743*^9}, {3.8012609858641505`*^9, 
  3.8012611289821477`*^9}, {3.802593575031069*^9, 3.80259361148456*^9}, {
  3.807965187548114*^9, 3.8079652293584347`*^9}, {3.8079655487840457`*^9, 
  3.8079656036347165`*^9}, {3.845877928599511*^9, 3.845877956854951*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"426e34da-93fd-4bee-b64d-cc639b6714ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeficienteDeSKFK", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"sKFK", "[", 
          RowBox[{
          "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", 
           "\[Beta]mono"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeUKFK", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"uKFK", "[", 
          RowBox[{
          "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", 
           "\[Beta]mono"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeTKFK", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"tKFK", "[", 
          RowBox[{
          "x", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", 
           "\[Beta]mono"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"PKFK", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"n", "*", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "*", 
       RowBox[{"coeficienteDeSKFK", "[", 
        RowBox[{
        "0", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}],
         "]"}]}], "+", 
      RowBox[{"n", "*", 
       RowBox[{"coeficienteDeTKFK", "[", 
        RowBox[{
        "0", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}],
         "]"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8008899134689484`*^9, 3.8008899260752277`*^9}, {
  3.8008900308310165`*^9, 3.8008900336873755`*^9}, {3.8012611736246395`*^9, 
  3.8012612595554047`*^9}, {3.8079652405611725`*^9, 3.8079653120778365`*^9}, {
  3.8458779372714076`*^9, 3.845877971152673*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e210274c-7196-4e49-a5fb-435fafb6698e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aKFK", "[", 
    RowBox[{
    "0", ",", "w_", ",", "l_", ",", "m_", ",", "rplus_", ",", 
     "\[Beta]mono_"}], "]"}], ":=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nit", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aKFK", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", 
     RowBox[{"m_", "?", "NumericQ"}], ",", 
     RowBox[{"rplus_", "?", "NumericQ"}], ",", "\[Beta]mono_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"aKFK", "[", 
     RowBox[{
     "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}], 
     "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"PKFK", "[", 
        RowBox[{
        "n", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}],
         "]"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", 
            RowBox[{"(", 
             RowBox[{"j", "-", "1"}], ")"}], 
            RowBox[{"coeficienteDeSKFK", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
              "rplus", ",", "\[Beta]mono"}], "]"}]}], " ", "+", " ", 
           RowBox[{"j", " ", 
            RowBox[{"coeficienteDeTKFK", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
              "rplus", ",", "\[Beta]mono"}], "]"}]}], "+", 
           RowBox[{"coeficienteDeUKFK", "[", 
            RowBox[{
             RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
             "rplus", ",", "\[Beta]mono"}], "]"}]}], ")"}], 
         RowBox[{"aKFK", "[", 
          RowBox[{
          "j", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", 
           "\[Beta]mono"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8008899321430235`*^9, 3.8008899708903522`*^9}, {
  3.801261267395864*^9, 3.801261379823393*^9}, {3.807965318170362*^9, 
  3.807965398387043*^9}, {3.8458780212400017`*^9, 3.845878041488206*^9}, {
  3.8458783470645084`*^9, 3.8458783474322767`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3422aa55-d391-454a-9673-c54741ba4c79"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"expressaoKFK", "[", 
     RowBox[{"NFin_", ",", 
      RowBox[{"w_", "?", "NumericQ"}], ",", 
      RowBox[{"l_", "?", "NumericQ"}], ",", 
      RowBox[{"m_", "?", "NumericQ"}], ",", 
      RowBox[{"rplus_", "?", "NumericQ"}], ",", " ", "\[Beta]mono_"}], "]"}], 
    ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"aKFK", "[", 
        RowBox[{
        "i", ",", "w", ",", "l", ",", "m", ",", "rplus", ",", "\[Beta]mono"}],
         "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"h", "[", "rplus", "]"}]}], ")"}], "^", 
        RowBox[{"(", "i", ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "NFin"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.800819602373106*^9, 3.800819602473888*^9}, {
   3.80089025583216*^9, 3.8008902929618435`*^9}, {3.8009661508092165`*^9, 
   3.8009661568717074`*^9}, {3.800966190931733*^9, 3.8009662379057045`*^9}, {
   3.8009662812489576`*^9, 3.8009662814032965`*^9}, {3.801261397103936*^9, 
   3.8012615231559143`*^9}, {3.8012633671304593`*^9, 
   3.8012633850696464`*^9}, {3.8012635008668146`*^9, 3.8012635266827607`*^9}, 
   3.8025936434859796`*^9, {3.807965404844261*^9, 3.8079654164595613`*^9}, {
   3.845878065087953*^9, 3.845878070439791*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"6a5e0397-ae1c-495c-819a-69cfdf736680"],

Cell["VSH u2u3", "Text",
 CellChangeTimes->{{3.8458780995666637`*^9, 
  3.8458781022541933`*^9}},ExpressionUUID->"92fbc189-e597-41f6-84e5-\
28996e2efe53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", "+", " ", 
        RowBox[{"x", "^", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", "*", 
         RowBox[{"x", "^", "5"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"x", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"3", "*", 
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], "*", 
         RowBox[{"x", "^", "4"}]}]}], ")"}], " ", "+", " ", 
      RowBox[{"2", " ", "I", " ", "w", " ", 
       RowBox[{"x", "^", "2"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "l"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}], " ", 
       RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"m", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V11", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " "}], "2"], 
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", "x"}]}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V12", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " "}], "2"], 
         RowBox[{"r0", "[", 
          RowBox[{"h", "[", "rplus", "]"}], "]"}], " ", "x"}]}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V21", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"], " ", "l", 
      RowBox[{"(", 
       RowBox[{"l", "+", "1"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"x", ",", "l", ",", "m"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"u11", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V11", "[", 
       RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u12", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V12", "[", 
       RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u21", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V21", "[", 
       RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u22", " ", "=", " ", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"V22", "[", 
       RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"h", "[", "rplus", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8012616586192503`*^9, 3.8012617297533875`*^9}, {
  3.8024995778427258`*^9, 3.8024995802480645`*^9}, {3.802499677831517*^9, 
  3.8024996781028185`*^9}, {3.8024997335514812`*^9, 3.802499733636593*^9}, {
  3.8048807431563244`*^9, 3.804880793926203*^9}, {3.8048808633594017`*^9, 
  3.804880998563978*^9}, {3.804881032741317*^9, 3.8048811543890767`*^9}, {
  3.804881273225749*^9, 3.804881275218546*^9}, {3.8048824658134184`*^9, 
  3.804882466171815*^9}, {3.809345986212145*^9, 3.8093459952239103`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5c990175-353d-4141-9666-81e68930cabe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeficienteDeS", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"coeficienteDeU", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeficienteDeU11", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u11", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeficienteDeU12", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u12", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeficienteDeU21", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"u21", "[", 
          RowBox[{"x", ",", "l", ",", "m", ",", "rplus"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeficienteDeT", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"h", "[", "rplus", "]"}], ",", "n"}], "}"}]}], "]"}], ",", 
       "n"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "}"}], ",", 
     RowBox[{
      RowBox[{"n", "*", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "*", 
       RowBox[{"coeficienteDeS", "[", 
        RowBox[{"0", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], "+", 
      RowBox[{"n", "*", 
       RowBox[{"coeficienteDeT", "[", 
        RowBox[{"0", ",", "w", ",", "l", ",", "m", ",", "rplus"}], 
        "]"}]}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8008863726099224`*^9, 3.800886404358018*^9}, {
  3.8008865688161244`*^9, 3.8008865689806843`*^9}, {3.801261875853246*^9, 
  3.8012619826775017`*^9}, {3.804881339240735*^9, 3.804881395351491*^9}, {
  3.8048824742023773`*^9, 3.804882474728409*^9}, {3.809346005353629*^9, 
  3.809346009155658*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a1b227ec-ca68-4769-835c-d02857ab6f72"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "w_", ",", "l_", ",", "m_", ",", "rplus_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nit", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"m_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"rplus_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"P", "[", 
        RowBox[{"n", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}]}], 
      " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"j", 
             RowBox[{"(", 
              RowBox[{"j", "-", "1"}], ")"}], 
             RowBox[{"coeficienteDeS", "[", 
              RowBox[{
               RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
              "]"}]}], " ", "+", " ", 
            RowBox[{"j", " ", 
             RowBox[{"coeficienteDeT", "[", 
              RowBox[{
               RowBox[{"n", "-", "j"}], ",", "w", ",", "l", ",", "m", ",", 
               "rplus"}], "]"}]}], "+", 
            RowBox[{"coeficienteDeU", "[", 
             RowBox[{
              RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
             "]"}]}], ")"}], 
          RowBox[{"a", "[", 
           RowBox[{"j", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}]}],
          " ", "+", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"coeficienteDeU11", "[", 
               RowBox[{
                RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
               "]"}], ",", " ", 
              RowBox[{"coeficienteDeU12", "[", 
               RowBox[{
                RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
               "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"coeficienteDeU21", "[", 
               RowBox[{
                RowBox[{"n", "-", "j"}], ",", "l", ",", "m", ",", "rplus"}], 
               "]"}], ",", "0"}], "}"}]}], "}"}], ".", 
          RowBox[{"a", "[", 
           RowBox[{"j", ",", "w", ",", "l", ",", "m", ",", "rplus"}], 
           "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.800886423883819*^9, 3.800886447793824*^9}, {
   3.800886643355729*^9, 3.800886682113058*^9}, {3.8008867223134975`*^9, 
   3.8008867261622376`*^9}, {3.800886759172929*^9, 3.8008867696987667`*^9}, {
   3.80088684945341*^9, 3.800886849785574*^9}, {3.8008868975030484`*^9, 
   3.8008869248883195`*^9}, {3.80088701040158*^9, 3.8008870129996643`*^9}, {
   3.8008876795217752`*^9, 3.8008876815593243`*^9}, {3.800888040596113*^9, 
   3.8008880427403383`*^9}, {3.8008889167806263`*^9, 3.800888923226384*^9}, {
   3.8009658063018093`*^9, 3.80096581054064*^9}, 3.8009658449889674`*^9, {
   3.8009659883088512`*^9, 3.8009659915898404`*^9}, {3.8012619908805847`*^9, 
   3.8012620845819426`*^9}, {3.8048814336631703`*^9, 3.804881436598968*^9}, {
   3.8048815565744157`*^9, 3.804881556969352*^9}, {3.804881608805594*^9, 
   3.80488160897119*^9}, {3.804881649507778*^9, 3.804881707541106*^9}, {
   3.8048818158047905`*^9, 3.804881964778375*^9}, 3.804882484903527*^9, {
   3.8048836996733685`*^9, 3.8048837523348093`*^9}, {3.8048838814114995`*^9, 
   3.8048838911992855`*^9}, {3.804885907142461*^9, 3.80488591069283*^9}, {
   3.8048862669974613`*^9, 3.80488627648639*^9}, {3.8093460240223875`*^9, 
   3.809346024188942*^9}, {3.828090359005*^9, 3.828090359459756*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c186fcb3-6eda-4eed-956b-7dc22076eb37"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"expressaoDet", "[", 
    RowBox[{"NFin_", ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"l_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"m_", "?", "NumericQ"}], ",", 
     RowBox[{"rplus_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Det", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"i", ",", "w", ",", "l", ",", "m", ",", "rplus"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"h", "[", "rplus", "]"}]}], ")"}], "^", 
        RowBox[{"(", "i", ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "NFin"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8048820201155634`*^9, 3.80488203117426*^9}, {
  3.804883970235855*^9, 3.8048839741274443`*^9}, {3.804884016087191*^9, 
  3.804884020952176*^9}, {3.804884349736493*^9, 3.8048843499179993`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d4b60915-ef40-4bc0-a8f3-74ac30ca0742"],

Cell["Results", "Text",
 CellChangeTimes->{{3.845878161806589*^9, 
  3.845878163078183*^9}},ExpressionUUID->"eb1d9821-6135-4be2-8e5b-\
99002b2dd743"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"60", ",", "w", ",", "1", ",", "0.50", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"190", "-", 
          RowBox[{"290", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458790358801813`*^9, 3.8458790478470345`*^9}, {
  3.8458790888959827`*^9, 3.845879090583582*^9}, {3.8458791521361246`*^9, 
  3.8458791524229794`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"1eca9a72-8b2e-45f8-9fd0-349844125834"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"197.93292877512945`", "\[VeryThinSpace]", "-", 
    RowBox[{"289.9626557885173`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8458782962652674`*^9, 3.8458784392415543`*^9, 
  3.84587905162379*^9, 3.845879113158696*^9, 3.8458791587060547`*^9, 
  3.846336136153633*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"1a3cc498-858e-45ed-8ce2-224a01c3fd23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"l", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoKFK", "[", 
         RowBox[{
         "100", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", 
          "\[Beta]m"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"180", "-", " ", 
          RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458782897430515`*^9, 3.845878290008164*^9}, {
  3.8458784602322364`*^9, 3.8458784773671694`*^9}, {3.8458785335521226`*^9, 
  3.8458785336718025`*^9}, {3.8458791747526627`*^9, 3.845879174863676*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"fb7f0012-dc8f-4b84-9555-c89f4a77508d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"197.752522576844`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.1431995615663`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8458783000638366`*^9, {3.8458783551364512`*^9, 3.845878368841634*^9}, {
   3.845878416668728*^9, 3.84587844224924*^9}, 3.84587847280725*^9, 
   3.845878509921945*^9, 3.8458786850064163`*^9, 3.845879175547083*^9, 
   3.8463361608450675`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"f0a70de1-2d56-4348-b219-019932aadd1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoKFK", "[", 
         RowBox[{
         "40", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"197", "-", " ", 
          RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845878523368124*^9, 3.845878523463894*^9}, {
  3.8458792773039503`*^9, 3.845879277534996*^9}, {3.845879753199973*^9, 
  3.8458797535829163`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"0c4998a7-b133-427c-82d3-ff067a51a486"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", 
   RowBox[{"197.7608774138733`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.1375304991432`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.845878524126577*^9, 3.8458792831700587`*^9, 
  3.845879767384*^9, 3.846336163525672*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"df1063a1-ae11-4193-a77a-40b4ed30c7ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoKFK", "[", 
         RowBox[{
         "50", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"197", "-", " ", 
          RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458797598309145`*^9, 3.8458797630630417`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"06a20dff-d427-4ede-8cf1-6cdad2d86753"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50", ",", 
   RowBox[{"197.7574247860276`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.139400002625`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.845879763984143*^9, 3.846336167429551*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"3c603de6-5b09-4681-b056-e5511f8ebcc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoKFK", "[", 
         RowBox[{
         "60", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"197", "-", " ", 
          RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458797751985474`*^9, 3.8458797753504133`*^9}, {
  3.8458798377038746`*^9, 3.8458798378229017`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"8db801ba-bb30-4459-a2a1-378adc7612bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60", ",", 
   RowBox[{"197.75553742579945`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.1407118306389`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.845879775750967*^9, 3.845879838324126*^9, 
  3.8463361724581585`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"5eb01ed2-e294-4925-9039-af4a74c18ed1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoKFK", "[", 
         RowBox[{
         "70", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"197", "-", " ", 
          RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845879781703246*^9, 3.845879782078912*^9}, {
  3.845879840559258*^9, 3.845879840710901*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"9b41c783-63e6-4da7-a031-03cbc659298d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70", ",", 
   RowBox[{"197.75435307683728`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.14163689781896`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.845879782662614*^9, 3.8458798410275593`*^9, 
  3.8463361791519284`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"94bc6eaf-c8a6-49e8-a8e3-c70f9844c794"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"80", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoKFK", "[", 
         RowBox[{
         "80", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"197", "-", " ", 
          RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458797890069094`*^9, 3.845879789118789*^9}, {
  3.8458798446159678`*^9, 3.8458798447750373`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"0b5d5eb0-1084-45a7-8a98-ce25ad947ebc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"80", ",", 
   RowBox[{"197.75354499348356`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.1423088837856`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.845879789708946*^9, 3.8458798451259127`*^9, 
  3.846336187889023*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"aa9046e6-46a6-46b3-8e48-7fb306696370"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"90", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoKFK", "[", 
         RowBox[{
         "90", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", "\[Beta]m"}],
          "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"197", "-", " ", 
          RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845879796607509*^9, 3.84587980088696*^9}, {
  3.8458798475280724`*^9, 3.845879847718975*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"df14f8f6-fbfd-4002-ae37-e78792b0a1cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"90", ",", 
   RowBox[{"197.75296153866626`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.14281218499593`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.845879797531927*^9, 3.8458798016145253`*^9}, 
   3.8458798479999695`*^9, 3.8463362030477333`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"89e06fb7-220e-428f-a16a-b3d5172788ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoKFK", "[", 
         RowBox[{
         "100", ",", "w", ",", "1", ",", "0.50", ",", "100", ",", 
          "\[Beta]m"}], "]"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"197", "-", " ", 
          RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458798075109067`*^9, 3.845879807862525*^9}, {
  3.8458798503998995`*^9, 3.8458798507669*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"d104d4b5-25c3-4114-9e20-f391036e3100"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", 
   RowBox[{"197.75252257689996`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.14319956166565`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.84587980874794*^9, 3.84587985136392*^9, 
  3.8463362218437996`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"5b702a4b-a8b9-4309-b32e-12d418cc9a4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KFKdR", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"40", ",", "197.7608774138733`"}], "\[VeryThinSpace]", "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"50", ",", "197.7574247860276`"}], "\[VeryThinSpace]", "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"60", ",", "197.75553742579945`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"70", ",", "197.75435307683728`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", "197.75354499348356`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"90", ",", "197.75296153866626`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"100", ",", "197.75252257689996`"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.845880062823865*^9, 3.845880117990757*^9}, {
  3.8458803356949496`*^9, 3.845880358653812*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"281766d4-302f-49ca-b9f8-be10c482a43c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", "197.7608774138733`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "197.7574247860276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "197.75553742579945`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "197.75435307683728`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "197.75354499348356`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90", ",", "197.75296153866626`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", "197.75252257689996`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.845880119120877*^9, 3.845880386648822*^9, 
  3.8463362218578033`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"ccf17dc2-3304-492a-8ddf-5deb7adf1e9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KFKdR", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"40", "+", "i"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"expressaoKFK", "[", 
             RowBox[{
              RowBox[{"40", "+", "i"}], ",", "w", ",", "1", ",", "0.50", ",", 
              "100", ",", "\[Beta]m"}], "]"}], "==", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"197", "-", " ", 
              RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8458804388811474`*^9, 3.8458804751750937`*^9}, {
  3.845880552295039*^9, 3.8458806270790215`*^9}, {3.8458806721197333`*^9, 
  3.845880692927822*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"a3f8f849-f997-4dde-9e6e-51555744cb09"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 45, 1, 26941195670851612613, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8458843651751757`*^9, 3.846336304918151*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"4f3668a3-9f87-48b0-9505-d00809e7730e"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 45, 2, 26941195670851612613, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8458843651751757`*^9, 3.8463365429438314`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"9d5234aa-7294-49de-8295-5017312531f9"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 45, 3, 26941195670851612613, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8458843651751757`*^9, 3.846336631343311*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"ea074cd0-7185-45a7-8acc-649c24ec6598"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 45, 4, 26941195670851612613, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8458843651751757`*^9, 3.846336631389321*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"94271c52-3760-4e60-ad5c-99266c03f838"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", "197.7608774138733`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "197.7604102488904`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "197.75997771761138`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "197.75957646637005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "197.75920349525077`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "197.75885607753443`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "197.75853174409409`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "197.7582282897115`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "197.7579437587399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "197.75767642992426`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "197.7574247860276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "197.7571874883832`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "197.7569633500154`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "197.75675131639267`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "197.75655044346334`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "197.7563598820318`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "197.7561788684222`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "197.7560067124311`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "197.75584279091382`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "197.75568653362586`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "197.75553742579945`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "197.7553949946223`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "197.75525881565977`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "197.7551284885309`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "197.75500365265526`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "197.7548839782152`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "197.7547691576959`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "197.75465890877527`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "197.75455296993337`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "197.75445110010972`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "197.75435307683728`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "197.754258690249`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "197.75416774963193`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "197.75408007273074`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "197.75399549158786`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "197.75391385819432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "197.7538350151363`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "197.7537588314403`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "197.75368517737923`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "197.75361393648245`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "197.75354499348356`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "197.753478245085`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "197.75341358714616`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "197.75335093034218`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "197.75329018551588`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", "197.75323126923445`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", "197.7531741078174`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", "197.75311861934517`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88", ",", "197.75306474056788`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89", ",", "197.7530124019736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90", ",", "197.75296153866626`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91", ",", "197.7529120966318`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92", ",", "197.7528640182655`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93", ",", "197.75281724640186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94", ",", "197.75277173652987`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95", ",", "197.75272743599086`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", "197.7526843044472`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "197.75264229317833`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98", ",", "197.75260135602795`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", "197.75256146357282`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", "197.75252257689996`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.84588436555026*^9, 3.846336680514333*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"b74c44a7-f628-4b91-be9d-6e74708043ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KFKdIm", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"40", "+", "i"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"expressaoKFK", "[", 
             RowBox[{
              RowBox[{"40", "+", "i"}], ",", "w", ",", "1", ",", "0.50", ",", 
              "100", ",", "\[Beta]m"}], "]"}], "==", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"197", "-", " ", 
              RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.845880764222788*^9, 3.845880768791816*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"9834b7ac-22e5-40cf-bb02-e239a6a7a637"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 46, 5, 26941195670851612613, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.845880627809874*^9, 3.8458806953197956`*^9, 
  3.845881046770742*^9, 3.845884369039241*^9, 3.845884540328145*^9, 
  3.8463366807303815`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"acebefc5-6651-4514-b67b-154c23566b8e"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 46, 6, 26941195670851612613, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.845880627809874*^9, 3.8458806953197956`*^9, 
  3.845881046770742*^9, 3.845884369039241*^9, 3.845884540328145*^9, 
  3.846336680955432*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"00a71083-f486-42af-bfaf-9a8794b05c8f"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot", "lstol", 
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digits of working precision to \
meet these tolerances.\"", 2, 46, 7, 26941195670851612613, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.845880627809874*^9, 3.8458806953197956`*^9, 
  3.845881046770742*^9, 3.845884369039241*^9, 3.845884540328145*^9, 
  3.846336681013445*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"6f2a480e-0e46-4812-8251-b3f36d48a9e4"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 46, 8, 26941195670851612613, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.845880627809874*^9, 3.8458806953197956`*^9, 
  3.845881046770742*^9, 3.845884369039241*^9, 3.845884540328145*^9, 
  3.8463366810214467`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"b7bc34c5-86e7-4c02-8b81-6d7faab5f4ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", 
     RowBox[{"-", "290.1375304991432`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", 
     RowBox[{"-", "290.13774515309996`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", 
     RowBox[{"-", "290.1379537306894`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", 
     RowBox[{"-", "290.13815629299717`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", 
     RowBox[{"-", "290.1383527172892`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", 
     RowBox[{"-", "290.1385428722528`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", 
     RowBox[{"-", "290.1387266922484`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", 
     RowBox[{"-", "290.13890419889356`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", 
     RowBox[{"-", "290.139075484967`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", 
     RowBox[{"-", "290.13924069384166`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", 
     RowBox[{"-", "290.139400002625`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", 
     RowBox[{"-", "290.13955360242176`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", 
     RowBox[{"-", "290.1397016945791`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", 
     RowBox[{"-", "290.1398444789037`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", 
     RowBox[{"-", "290.1399821585785`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", 
     RowBox[{"-", "290.1401149299813`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", 
     RowBox[{"-", "290.1402429894929`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", 
     RowBox[{"-", "290.14036652643904`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", 
     RowBox[{"-", "290.14048572800226`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", 
     RowBox[{"-", "290.1406007714692`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", 
     RowBox[{"-", "290.1407118306389`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", 
     RowBox[{"-", "290.1408190734954`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", 
     RowBox[{"-", "290.1409226586297`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", 
     RowBox[{"-", "290.14102274354923`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", 
     RowBox[{"-", "290.14111947330025`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", 
     RowBox[{"-", "290.1412129898122`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", 
     RowBox[{"-", "290.1413034296825`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", 
     RowBox[{"-", "290.14139091995446`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", 
     RowBox[{"-", "290.14147558345087`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", 
     RowBox[{"-", "290.1415575399808`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", 
     RowBox[{"-", "290.14163689781896`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", 
     RowBox[{"-", "290.1417137685402`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", 
     RowBox[{"-", "290.1417882498287`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", 
     RowBox[{"-", "290.1418604416828`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", 
     RowBox[{"-", "290.1419304342212`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", 
     RowBox[{"-", "290.1419983160347`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", 
     RowBox[{"-", "290.14206417365864`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", 
     RowBox[{"-", "290.1421280837933`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", 
     RowBox[{"-", "290.1421901231831`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", 
     RowBox[{"-", "290.14225036801764`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", 
     RowBox[{"-", "290.1423088837856`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", 
     RowBox[{"-", "290.1423657383055`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", 
     RowBox[{"-", "290.14242099151306`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", 
     RowBox[{"-", "290.14247471175275`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", 
     RowBox[{"-", "290.14252694783744`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", 
     RowBox[{"-", "290.1425777591585`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", 
     RowBox[{"-", "290.14262719646314`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", 
     RowBox[{"-", "290.14267531275584`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88", ",", 
     RowBox[{"-", "290.14272215056883`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89", ",", 
     RowBox[{"-", "290.14276775807406`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90", ",", 
     RowBox[{"-", "290.14281218499593`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91", ",", 
     RowBox[{"-", "290.14285546428994`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92", ",", 
     RowBox[{"-", "290.1428976402075`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93", ",", 
     RowBox[{"-", "290.142938748227`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94", ",", 
     RowBox[{"-", "290.14297882820557`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95", ",", 
     RowBox[{"-", "290.1430179154315`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", 
     RowBox[{"-", "290.1430560365353`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", 
     RowBox[{"-", "290.14309323618136`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98", ",", 
     RowBox[{"-", "290.14312953702006`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", 
     RowBox[{"-", "290.1431649691488`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", 
     RowBox[{"-", "290.14319956166565`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8458806093913107`*^9, 3.845880628169218*^9}, 
   3.8458806956778765`*^9, 3.8458810471603384`*^9, 3.8458843694083233`*^9, 
   3.8458845407192326`*^9, 3.846336681069457*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"6d4801ef-fc03-455a-883c-3ed497c71980"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"40", ",", "w", ",", "1", ",", "0.50", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"190", "-", 
          RowBox[{"290", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845879866023148*^9, 3.845879869023287*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"abfd07b0-749f-4958-bad3-7a3e3f13067d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", 
   RowBox[{"198.07699331559394`", "\[VeryThinSpace]", "-", 
    RowBox[{"289.79858794752136`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.845879870235115*^9, 3.8463366821356974`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"f7358b19-f5e7-4955-a831-3aba5795ca78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"50", ",", "w", ",", "1", ",", "0.50", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"190", "-", 
          RowBox[{"290", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845879879374719*^9, 3.845879882134894*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"8b6cd85b-36ca-4af2-81c3-aaa2dfc485e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50", ",", 
   RowBox[{"197.98756419430322`", "\[VeryThinSpace]", "-", 
    RowBox[{"289.9025259222643`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8458798864577813`*^9, 3.8463366841291466`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"0cedd9e4-fc9e-44e1-a5a3-f0ee8a6b50e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"60", ",", "w", ",", "1", ",", "0.50", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"190", "-", 
          RowBox[{"290", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.84587989291895*^9, 3.8458798953428917`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"33483991-3510-4649-aafc-a5924ab7c6f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60", ",", 
   RowBox[{"197.93292877512945`", "\[VeryThinSpace]", "-", 
    RowBox[{"289.9626557885173`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8458798957600436`*^9, 3.846336684200163*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"ca5f699b-9e34-4163-ad46-41f9a59cc25f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"70", ",", "w", ",", "1", ",", "0.50", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"190", "-", 
          RowBox[{"290", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845879902054491*^9, 3.845879904559*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"9cf5c884-c5c3-40c9-bce6-587b14f6b5b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70", ",", 
   RowBox[{"197.89667352247113`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.00119037112853`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.845879912969448*^9, 3.846336689167539*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"55bed5de-ec47-45b5-bf94-6d85173bf916"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"80", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"80", ",", "w", ",", "1", ",", "0.50", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"190", "-", 
          RowBox[{"290", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845879915271198*^9, 3.8458799178469667`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"4c6a2ddf-f9c8-4eea-94fd-1fe0ccab7482"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"80", ",", 
   RowBox[{"197.87114588564347`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.0276719696617`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8458799289223228`*^9, 3.846336695934044*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"42c73b0d-1126-498f-a759-15c72fe03ef9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"90", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"90", ",", "w", ",", "1", ",", "0.50", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"190", "-", 
          RowBox[{"290", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.845879926366746*^9, 3.845879928879313*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"2592fad7-c2bd-4ab7-bc54-d8a47c79084b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"90", ",", 
   RowBox[{"197.85235535451272`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.04681850014293`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.845879945979977*^9, 3.8463367048449545`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"6b4cd881-7e4e-4b57-96a8-f27960f0d596"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expressaoDet", "[", 
         RowBox[{"100", ",", "w", ",", "1", ",", "0.50", ",", "100"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"190", "-", 
          RowBox[{"290", " ", "I"}]}]}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8458799371829867`*^9, 3.8458799430313034`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"43fed483-2e88-447a-bb86-17e2770ae0d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", 
   RowBox[{"197.83803879869197`", "\[VeryThinSpace]", "-", 
    RowBox[{"290.06120661799616`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8458799463560734`*^9, 3.8463367164141827`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"db9a0226-29a5-47c6-8e8e-0c3b7bde480c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VSHdR", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"40", "+", "i"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"expressaoDet", "[", 
             RowBox[{
              RowBox[{"40", "+", "i"}], ",", "w", ",", "1", ",", "0.50", ",", 
              "100"}], "]"}], "==", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"197", "-", " ", 
              RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8458801275758533`*^9, 3.8458801759824753`*^9}, {
  3.8458803623747025`*^9, 3.845880383718809*^9}, {3.845880704206754*^9, 
  3.845880727007746*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"aab9d631-85a9-4543-8459-376f9b05544e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", "198.07699331559425`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "198.06564941552708`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "198.05495384409875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "198.04485592071035`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "198.0353099834884`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "198.0262747832491`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "198.01771295157104`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "198.00959054704472`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "198.00187667068684`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "197.9945431377506`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "197.98756419430458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "197.98091626954897`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "197.97457775742237`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "197.96852882304427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "197.96275123053863`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "197.95722818978857`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "197.9519442197947`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "197.94688502682743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "197.94203739557145`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "197.93738909179024`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "197.9329287751278`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "197.92864592089322`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "197.92453074974605`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "197.9205741643646`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "197.91676769242653`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "197.91310343500996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "197.90957402002164`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "197.90617255993402`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "197.90289261349918`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "197.899728150976`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "197.89667352247005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "197.89372342913424`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "197.89087289689957`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "197.8881172525003`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "197.88545210151082`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "197.8828733083221`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "197.88037697774683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "197.8779594381458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "197.87561722595862`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "197.87334707145834`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "197.8711458856435`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "197.8690107481921`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "197.86693889633133`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "197.86492771454178`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "197.86297472510006`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", "197.86107757927405`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", "197.85923404923682`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", "197.8574420204935`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88", ",", "197.85569948494805`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89", ",", "197.85400453439246`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90", ",", "197.8523553545162`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91", ",", "197.85075021929768`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92", ",", "197.8491874858121`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93", ",", "197.84766558937622`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94", ",", "197.8461830390476`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95", ",", "197.84473841341284`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", "197.84333035663457`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "197.8419575748175`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98", ",", "197.8406188325753`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", "197.839312949807`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", "197.83803879869666`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.845880177639963*^9, 3.8458803890178194`*^9, 
  3.845881010807809*^9, 3.8458843740516996`*^9, 3.8458845358554664`*^9, 
  3.846336928771389*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"8687d19c-a369-476b-853a-a7ed987c50e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VSHdIm", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"40", "+", "i"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"expressaoDet", "[", 
             RowBox[{
              RowBox[{"40", "+", "i"}], ",", "w", ",", "1", ",", "0.50", ",", 
              "100"}], "]"}], "==", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"197", "-", " ", 
              RowBox[{"I", " ", "290"}]}]}], "}"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8458807828549833`*^9, 3.845880786895903*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"445804b4-d784-4b6a-ab36-fee4c34aadbb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", 
     RowBox[{"-", "289.79858794752374`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", 
     RowBox[{"-", "289.81216437830255`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", 
     RowBox[{"-", "289.8248587253213`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", 
     RowBox[{"-", "289.836749819208`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", 
     RowBox[{"-", "289.8479077054083`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", 
     RowBox[{"-", "289.85839475089`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", 
     RowBox[{"-", "289.8682666229754`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", 
     RowBox[{"-", "289.8775731440321`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", 
     RowBox[{"-", "289.8863590293298`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", 
     RowBox[{"-", "289.8946645196041`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", 
     RowBox[{"-", "289.90252592226386`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", 
     RowBox[{"-", "289.9099760752028`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", 
     RowBox[{"-", "289.91704474578665`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", 
     RowBox[{"-", "289.9237589757844`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", 
     RowBox[{"-", "289.93014338088335`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", 
     RowBox[{"-", "289.93622041196056`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", 
     RowBox[{"-", "289.9420105836502`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", 
     RowBox[{"-", "289.9475326750103`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", 
     RowBox[{"-", "289.9528039060693`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", 
     RowBox[{"-", "289.95784009353946`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", 
     RowBox[{"-", "289.9626557885132`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", 
     RowBox[{"-", "289.9672643983977`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", 
     RowBox[{"-", "289.971678295219`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", 
     RowBox[{"-", "289.975908911987`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", 
     RowBox[{"-", "289.97996682860446`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", 
     RowBox[{"-", "289.9838618486219`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", 
     RowBox[{"-", "289.98760306795117`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", 
     RowBox[{"-", "289.9911989365066`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", 
     RowBox[{"-", "289.99465731355207`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", 
     RowBox[{"-", "289.9979855175629`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", 
     RowBox[{"-", "290.0011903711301`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", 
     RowBox[{"-", "290.0042782415889`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", 
     RowBox[{"-", "290.00725507765253`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", 
     RowBox[{"-", "290.01012644273385`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", 
     RowBox[{"-", "290.01289754506615`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", 
     RowBox[{"-", "290.0155732651338`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", 
     RowBox[{"-", "290.0181581806049`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", 
     RowBox[{"-", "290.02065658905724`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", 
     RowBox[{"-", "290.02307252870764`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", 
     RowBox[{"-", "290.0254097973413`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", 
     RowBox[{"-", "290.0276719696686`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", 
     RowBox[{"-", "290.0298624131256`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", 
     RowBox[{"-", "290.0319843024793`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", 
     RowBox[{"-", "290.03404063315554`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", 
     RowBox[{"-", "290.0360342334804`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", 
     RowBox[{"-", "290.03796777602`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", 
     RowBox[{"-", "290.039843787924`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", 
     RowBox[{"-", "290.0416646605499`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88", ",", 
     RowBox[{"-", "290.0434326582761`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89", ",", 
     RowBox[{"-", "290.0451499266923`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90", ",", 
     RowBox[{"-", "290.0468185001415`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91", ",", 
     RowBox[{"-", "290.0484403087081`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92", ",", 
     RowBox[{"-", "290.0500171847252`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93", ",", 
     RowBox[{"-", "290.05155086874055`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94", ",", 
     RowBox[{"-", "290.0530430151073`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95", ",", 
     RowBox[{"-", "290.05449519717405`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", 
     RowBox[{"-", "290.0559089120732`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", 
     RowBox[{"-", "290.05728558522156`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98", ",", 
     RowBox[{"-", "290.05862657447744`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", 
     RowBox[{"-", "290.059933174024`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", 
     RowBox[{"-", "290.06120661799235`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.845881055683075*^9, 3.845884383797581*^9, 
  3.8458845313912325`*^9, 3.8463369293705235`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"bfb2d902-3e67-48e7-9e56-d6751309da4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"KFKdR", ",", "VSHdR"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", " ", 
    RowBox[{"{", 
     RowBox[{"197.70", ",", "198.1"}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<N\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(R\)]\)(\!\(\*SuperscriptBox[\(l\
\), \(\(\\\ \)\(-1\)\)]\))\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", " ", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"PointLegend", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<FKKS\>\"", ",", "\"\<VSH\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"ImageSize", "->", " ", "Large"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "15"}], "]"}]}], ",", " ", 
   RowBox[{"PlotTheme", "->", " ", "\"\<Scientific\>\""}], ",", 
   RowBox[{"RotateLabel", "->", " ", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8458799724249477`*^9, 3.8458800307509317`*^9}, {
  3.8458801827829127`*^9, 3.845880185734843*^9}, {3.8458802391599503`*^9, 
  3.8458802546469507`*^9}, {3.8458803922388077`*^9, 3.8458804015590506`*^9}, {
  3.845884388120132*^9, 3.8458844583363743`*^9}, {3.846336091164318*^9, 
  3.846336091641885*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"c5205e03-09ee-4909-bf25-724d8da821e5"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {
      {RGBColor[0.9, 0.36, 0.054], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6], CapForm["Butt"], PointBox[CompressedData["
1:eJw9i1tIkwEYhn80LCxo2cpsNTU1zUybrVqzw2vu5DbnzoewMJdpJeiSRpTI
riJtRkEqiAhlizSMLoKKgv47w8BEyJCKmoZBN90sa9U6WPh+8PLx8PBk1zXb
65MEQdj3dwv//2mglvXKfA8b8Q9DGkQn3uldiyxoET409sRGr8WbMkurhV6H
rtmsehO9DjuaOsMGej26yw5/0NLrMXE83lBBb8D0b83qcnoDFJ8HZ/bTV8If
+Ti5l74S5wPlUTW9EaNpyuV76I246u+w7KY34ehl3dBOehNuDw9mKOnN6H2U
MlBKb4a7OKFU0Fehq031toS+Ck3tF7qL6S0Yn5qs2UZvwfu7maVF9NV4VtAh
3UpfjWtWVXIhvRXnrpxKFCwyrBiZCiSRQ1bcSb21Kn+RRSvq+1oKN7O34aVc
a85jb0O06EYwl70Nc07JUA57G35+ks9uYm/H00sNuWTYoTxysSmbvR2BXfmP
s9jboRmIrSQLDsyk9Z/MZO9Ac8WrMTl7B2o6a7eTRQcktfG+jeydOD3jTyXD
iYb+xvYN7J2I3XwxL2PvhH/piVay4MKyuSWx9exd+HYmeJYccuF6QY9AFl2Q
JqvCGezdsErUMjLcuPcrOLKOvRtf5p8fJItutMVlr9PZe5CTYQiS4UFeRCEl
hzz4+kC8v5a9BwdWTHvIghcp348l1rD3otRnjJBDXqTXtVSTRS/GDaM/pOx9
KNmiHl7gP3jcC3M=
        "]]}, 
      {RGBColor[0.365248, 0.427802, 0.758297], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], CapForm["Butt"], 
       PointBox[CompressedData["
1:eJw9y1tIk2Ecx/HXpLMp6IWrJCYkHSYZFeKB1q9wHuace3d4Ny86mJVWhIfc
VCp9kViUmRoklcx0lWFWpjeVOZ1eRElaoZHoRdMkCalQQREis+L/f+Dh4cvv
+YQfzTUeXyYIwt6l+/f9fxLgqmrtcPTm4F/KCQit7X+7nlrQYNeJ6h29PbRr
UBjUas+lFhLRuzr7QDjviXAMR6s/eWlPwqDDu6GGWk7COs/Haj3vyYiebD4c
xHsy9mSF6wa7aU/BvQexytvUcgqK4y4+zOJdi5j8Nk8U71o8cm7d+buL9lSE
qVpGB6jlVOSp/V2NvOugL3xhcvCuQ/G3wTEd72kYaq9TRfCehud1OaGLHtr1
OGcpqByhlvWoK2kqesZ7Ol6/Ke+5wXs63FGzVjvvBqxV7t4mUcMA+2Tb5hj+
b4CieSFuI7XXgCNPbh5c7CQv4vtwQNkENUTkzT+93kcti5BetVxto/aKqC/x
Zd5ib0SB27eynL0RwYbPhafZGxGvuX/Hwt6ILTHOMrA34dCMFBDJ3oSG/cfU
CvYmvGs+FbicvQnB3dfsMy/Jm5EcJp3xUcOM/KmGnwPUshmzU3fnPNReMyqn
xs8/Zm/BlXbVBRd7CxpTamYq2VtQ784eLmVvQcWlfdvz2EvoGxv/kslegjpe
9DOzlzDn7CxNZC8hY5PTFsveisvz8RWR7K1QrKkNUbK3wj5x9kcIeyuCTo4o
VrG3YUXrdNWvDvI2dAX6i9PUsg1+2qKMr9ReGxbeDzWNUgsZ6I/oiv6w1H8A
vYskoA==
        "]]}}, {{}, {}}}, InsetBox[
     TemplateBox[{"\"FKKS\"", "\"VSH\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.9, 0.36, 0.054], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6000000000000001, 0.24, 0.036000000000000004`],
                     FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.9`", ",", "0.36`", ",", "0.054`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.9, 0.36, 0.054]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.9, 0.36, 0.054], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.2434986666666667, 0.28520133333333336`, 
                    0.5055313333333333], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.365248`", ",", "0.427802`", ",", "0.758297`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.365248, 0.427802, 0.758297]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.365248, 0.427802, 0.758297], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{38.75000000000001, 197.7},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \
\\(R\\)]\\)(\\!\\(\\*SuperscriptBox[\\(l\\), \\(\\(\\\\ \
\\)\\(-1\\)\\)]\\))\"", TraditionalForm], None}, {
      FormBox["\"N\"", TraditionalForm], None}},
   FrameStyle->Directive[
     GrayLevel[0], 15],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->Large,
   LabelStyle->{FontFamily -> "Times"},
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{38.75000000000001, 100.}, {197.7, 198.1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   RotateLabel->False,
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.9, 0.36, 0.054], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6]], 
         Point[CompressedData["
1:eJw9i1tIkwEYhn80LCxo2cpsNTU1zUybrVqzw2vu5DbnzoewMJdpJeiSRpTI
riJtRkEqiAhlizSMLoKKgv47w8BEyJCKmoZBN90sa9U6WPh+8PLx8PBk1zXb
65MEQdj3dwv//2mglvXKfA8b8Q9DGkQn3uldiyxoET409sRGr8WbMkurhV6H
rtmsehO9DjuaOsMGej26yw5/0NLrMXE83lBBb8D0b83qcnoDFJ8HZ/bTV8If
+Ti5l74S5wPlUTW9EaNpyuV76I246u+w7KY34ehl3dBOehNuDw9mKOnN6H2U
MlBKb4a7OKFU0Fehq031toS+Ck3tF7qL6S0Yn5qs2UZvwfu7maVF9NV4VtAh
3UpfjWtWVXIhvRXnrpxKFCwyrBiZCiSRQ1bcSb21Kn+RRSvq+1oKN7O34aVc
a85jb0O06EYwl70Nc07JUA57G35+ks9uYm/H00sNuWTYoTxysSmbvR2BXfmP
s9jboRmIrSQLDsyk9Z/MZO9Ac8WrMTl7B2o6a7eTRQcktfG+jeydOD3jTyXD
iYb+xvYN7J2I3XwxL2PvhH/piVay4MKyuSWx9exd+HYmeJYccuF6QY9AFl2Q
JqvCGezdsErUMjLcuPcrOLKOvRtf5p8fJItutMVlr9PZe5CTYQiS4UFeRCEl
hzz4+kC8v5a9BwdWTHvIghcp348l1rD3otRnjJBDXqTXtVSTRS/GDaM/pOx9
KNmiHl7gP3jcC3M=
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.365248, 0.427802, 0.758297], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6]], 
         Point[CompressedData["
1:eJw9y1tIk2Ecx/HXpLMp6IWrJCYkHSYZFeKB1q9wHuace3d4Ny86mJVWhIfc
VCp9kViUmRoklcx0lWFWpjeVOZ1eRElaoZHoRdMkCalQQREis+L/f+Dh4cvv
+YQfzTUeXyYIwt6l+/f9fxLgqmrtcPTm4F/KCQit7X+7nlrQYNeJ6h29PbRr
UBjUas+lFhLRuzr7QDjviXAMR6s/eWlPwqDDu6GGWk7COs/Haj3vyYiebD4c
xHsy9mSF6wa7aU/BvQexytvUcgqK4y4+zOJdi5j8Nk8U71o8cm7d+buL9lSE
qVpGB6jlVOSp/V2NvOugL3xhcvCuQ/G3wTEd72kYaq9TRfCehud1OaGLHtr1
OGcpqByhlvWoK2kqesZ7Ol6/Ke+5wXs63FGzVjvvBqxV7t4mUcMA+2Tb5hj+
b4CieSFuI7XXgCNPbh5c7CQv4vtwQNkENUTkzT+93kcti5BetVxto/aKqC/x
Zd5ib0SB27eynL0RwYbPhafZGxGvuX/Hwt6ILTHOMrA34dCMFBDJ3oSG/cfU
CvYmvGs+FbicvQnB3dfsMy/Jm5EcJp3xUcOM/KmGnwPUshmzU3fnPNReMyqn
xs8/Zm/BlXbVBRd7CxpTamYq2VtQ784eLmVvQcWlfdvz2EvoGxv/kslegjpe
9DOzlzDn7CxNZC8hY5PTFsveisvz8RWR7K1QrKkNUbK3wj5x9kcIeyuCTo4o
VrG3YUXrdNWvDvI2dAX6i9PUsg1+2qKMr9ReGxbeDzWNUgsZ6I/oiv6w1H8A
vYskoA==
          "]]}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {False, False}, AxesLabel -> {None, None}, 
      AxesOrigin -> {38.75000000000001, 197.7}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
        "\!\(\*SubscriptBox[\(\[Omega]\), \
\(R\)]\)(\!\(\*SuperscriptBox[\(l\), \(\(\\ \)\(-1\)\)]\))", None}, {
        "N", None}}, FrameStyle -> Directive[
        GrayLevel[0], 15], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {{0}, {0}}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      LabelStyle -> {FontFamily -> "Times"}, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{38.75000000000001, 100.}, {197.7, 198.1}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, RotateLabel -> False, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.9, 0.36, 0.054], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.365248, 0.427802, 0.758297], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6]]}, {"FKKS", "VSH"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
       Joined -> {False, False}, LabelStyle -> {FontFamily -> "Times"}, 
       LegendLayout -> "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.8458801870600543`*^9, {3.8458802479888444`*^9, 3.845880255130842*^9}, 
   3.8458804024434915`*^9, 3.8458810361809783`*^9, {3.8458844495359936`*^9, 
   3.845884459433308*^9}, 3.846336929759627*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"31199222-2ca6-4db9-b40e-0807509b9485"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"KFKdIm", ",", "VSHdIm"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "290.20"}], ",", 
      RowBox[{"-", "289.75"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<N\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(I\)]\)(\!\(\*SuperscriptBox[\(l\
\), \(\(\\\ \)\(-1\)\)]\))\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", " ", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"PointLegend", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<FKKS\>\"", ",", "\"\<VSH\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"ImageSize", "->", " ", "Large"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "15"}], "]"}]}], ",", " ", 
   RowBox[{"PlotTheme", "->", " ", "\"\<Scientific\>\""}], ",", 
   RowBox[{"RotateLabel", "->", " ", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.845881069815007*^9, 3.8458810727109046`*^9}, {
  3.845884462965949*^9, 3.8458845695349584`*^9}, {3.846336095641897*^9, 
  3.8463360961619234`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"6e254017-e494-4455-85dc-2e48753ecb57"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {
      {RGBColor[0.9, 0.36, 0.054], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6], CapForm["Butt"], PointBox[CompressedData["
1:eJxFy19IU2EcxvGXICHSDCmJEFPTFIugdG3LWU9r/zd1Ozs72xARDLWgFExD
LPUQBYUok4SkFJ0FiZBQN4IRnGEYNSSCjF0FlVrdRCTGYBeVhc9e+PHy4ctT
2NQuNW8TQlT/vc3//7OgAUf9FUUd2j+qFqynzJWVWxZWxO4ld+nYrRi83viZ
Fjbkx5QnJ9htmMt91q1nt2NypcdoYLejJXl/nRYOPDfqHxnZHSgruSyfZHfi
nLU/RatOZH4ZGqtid2EsN6E3sbsweyWyRAs3Voa/N1Szu6E/UPqNFh4kltva
T7F7UHwr+YMWNTjW9evSafYa7KwcXaNFLXIuZtaDvRZZOjVOizrYC/MNZ9jr
MNK9O0oLLzrL+zLMW4YXBu/geVr14tVI00ta86Ivp+DgWe59mImtXaXhw434
+7e06kMUWSUW7n1o3DPdRQsJA/2xBRoSUuHObCv3EkbfJUK0JsEzlzFJCz9i
pr2rNPx4kdpXZuPejyNDhy7Qmh+PW6VpWsiI5s2u0pDR+9FdaOdehliqqqc1
GQv6yB1aBHDYpLymEUAkPv47vQ/AerOzwsF9APMPvjbTQsH88Pa7NBRMVCcW
aVVBh2jbSO8VfHr6psjJfRAfdDvqaATRlV3cQ6tBjP8sf0hrQcih0qX0PoSp
loKN9D6ExP6iPBf3IVy7fdxMayEsL4ZbaRFG79TEwKb/AGonDlI=
        "]]}, 
      {RGBColor[0.365248, 0.427802, 0.758297], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], CapForm["Butt"], 
       PointBox[CompressedData["
1:eJw9y11Ik1Ecx/FH06Qusmlliqs5ibUuzHK4wKxfbE6dOrfn2ctTg16sKBMz
oy4mKnPFoq2wNyioMCkky8jswkBy00RRM7K6EWFmuAWTMIulSUlWnP+Bw+HH
93zSyqr4o9Ecx+Uu3b/v/6OFa0wRM5B62v9vOrW4tjPx3iLbXB5UktVN26Ws
52FaNyAcZpvTYe2lx3FXqeuQVCb/1UU9H6qAp2KKej7OJKV7Vm5gvQD96jfu
DLadBThb2O01Ui9ES32s7xT1Qqg7EjSN1PWINKSq26jrsS5U1zlAvQi9N5cH
JqkXoT5rT+8C9WKob7Q7EjayXoz59tj1Sra5EiRHlT7dRb0EwwVyo0DdAFdj
z4pj1A3AeE7YQb0UGRrPopd6KXwjrfxd6kZYnR2zT9iGEW9/Tgdf0n8jHFMT
O0bY9huxzHXi+zh5E2bcg9IweRPi6lp9c+RN2Dq67WOMjHkTbF3xbgnbHI8f
ic5OKdvgEcgTa5RsO3nIjqz6oCLPQ3LBP7ibvICWupyDevICtnzm7pjJC+h7
Vdywn7wAzcWUNcfJmzE5rBSryZshqY021ZA3Y9O7+ahz5M3I/pR50kveAnuw
+dZ18hZ80Safv03eAtOh3Kz75C04oLjy8BF5K35XVoeekbdibnPazAvyVuir
evp85K3YZxfL+8nbIBsaDbwmb0N6hFO8J29D27dmzRh5GypT7NkT5EVcNnRz
QfIiZjP1D8LkRYRRIf9KXkR8qLY2Qn4v1OVDzxeW9h+1PR3W
        "]]}}, {{}, {}}}, InsetBox[
     TemplateBox[{"\"FKKS\"", "\"VSH\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.9, 0.36, 0.054], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6000000000000001, 0.24, 0.036000000000000004`],
                     FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.9`", ",", "0.36`", ",", "0.054`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.9, 0.36, 0.054]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.9, 0.36, 0.054], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.2434986666666667, 0.28520133333333336`, 
                    0.5055313333333333], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.365248`", ",", "0.427802`", ",", "0.758297`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.365248, 0.427802, 0.758297]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.365248, 0.427802, 0.758297], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{38.75000000000001, -289.75},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \
\\(I\\)]\\)(\\!\\(\\*SuperscriptBox[\\(l\\), \\(\\(\\\\ \
\\)\\(-1\\)\\)]\\))\"", TraditionalForm], None}, {
      FormBox["\"N\"", TraditionalForm], None}},
   FrameStyle->Directive[
     GrayLevel[0], 15],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->Large,
   LabelStyle->{FontFamily -> "Times"},
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{38.75000000000001, 100.}, {-290.2, -289.75}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   RotateLabel->False,
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.9, 0.36, 0.054], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6]], 
         Point[CompressedData["
1:eJxFy19IU2EcxvGXICHSDCmJEFPTFIugdG3LWU9r/zd1Ozs72xARDLWgFExD
LPUQBYUok4SkFJ0FiZBQN4IRnGEYNSSCjF0FlVrdRCTGYBeVhc9e+PHy4ctT
2NQuNW8TQlT/vc3//7OgAUf9FUUd2j+qFqynzJWVWxZWxO4ld+nYrRi83viZ
Fjbkx5QnJ9htmMt91q1nt2NypcdoYLejJXl/nRYOPDfqHxnZHSgruSyfZHfi
nLU/RatOZH4ZGqtid2EsN6E3sbsweyWyRAs3Voa/N1Szu6E/UPqNFh4kltva
T7F7UHwr+YMWNTjW9evSafYa7KwcXaNFLXIuZtaDvRZZOjVOizrYC/MNZ9jr
MNK9O0oLLzrL+zLMW4YXBu/geVr14tVI00ta86Ivp+DgWe59mImtXaXhw434
+7e06kMUWSUW7n1o3DPdRQsJA/2xBRoSUuHObCv3EkbfJUK0JsEzlzFJCz9i
pr2rNPx4kdpXZuPejyNDhy7Qmh+PW6VpWsiI5s2u0pDR+9FdaOdehliqqqc1
GQv6yB1aBHDYpLymEUAkPv47vQ/AerOzwsF9APMPvjbTQsH88Pa7NBRMVCcW
aVVBh2jbSO8VfHr6psjJfRAfdDvqaATRlV3cQ6tBjP8sf0hrQcih0qX0PoSp
loKN9D6ExP6iPBf3IVy7fdxMayEsL4ZbaRFG79TEwKb/AGonDlI=
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.365248, 0.427802, 0.758297], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6]], 
         Point[CompressedData["
1:eJw9y11Ik1Ecx/FH06Qusmlliqs5ibUuzHK4wKxfbE6dOrfn2ctTg16sKBMz
oy4mKnPFoq2wNyioMCkky8jswkBy00RRM7K6EWFmuAWTMIulSUlWnP+Bw+HH
93zSyqr4o9Ecx+Uu3b/v/6OFa0wRM5B62v9vOrW4tjPx3iLbXB5UktVN26Ws
52FaNyAcZpvTYe2lx3FXqeuQVCb/1UU9H6qAp2KKej7OJKV7Vm5gvQD96jfu
DLadBThb2O01Ui9ES32s7xT1Qqg7EjSN1PWINKSq26jrsS5U1zlAvQi9N5cH
JqkXoT5rT+8C9WKob7Q7EjayXoz59tj1Sra5EiRHlT7dRb0EwwVyo0DdAFdj
z4pj1A3AeE7YQb0UGRrPopd6KXwjrfxd6kZYnR2zT9iGEW9/Tgdf0n8jHFMT
O0bY9huxzHXi+zh5E2bcg9IweRPi6lp9c+RN2Dq67WOMjHkTbF3xbgnbHI8f
ic5OKdvgEcgTa5RsO3nIjqz6oCLPQ3LBP7ibvICWupyDevICtnzm7pjJC+h7
Vdywn7wAzcWUNcfJmzE5rBSryZshqY021ZA3Y9O7+ahz5M3I/pR50kveAnuw
+dZ18hZ80Safv03eAtOh3Kz75C04oLjy8BF5K35XVoeekbdibnPazAvyVuir
evp85K3YZxfL+8nbIBsaDbwmb0N6hFO8J29D27dmzRh5GypT7NkT5EVcNnRz
QfIiZjP1D8LkRYRRIf9KXkR8qLY2Qn4v1OVDzxeW9h+1PR3W
          "]]}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {False, False}, AxesLabel -> {None, None}, 
      AxesOrigin -> {38.75000000000001, -289.75}, DisplayFunction :> Identity,
       Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
        "\!\(\*SubscriptBox[\(\[Omega]\), \
\(I\)]\)(\!\(\*SuperscriptBox[\(l\), \(\(\\ \)\(-1\)\)]\))", None}, {
        "N", None}}, FrameStyle -> Directive[
        GrayLevel[0], 15], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {{0}, {0}}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      LabelStyle -> {FontFamily -> "Times"}, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{38.75000000000001, 100.}, {-290.2, -289.75}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, RotateLabel -> False, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.9, 0.36, 0.054], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.365248, 0.427802, 0.758297], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6]]}, {"FKKS", "VSH"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
       Joined -> {False, False}, LabelStyle -> {FontFamily -> "Times"}, 
       LegendLayout -> "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.8458810735253696`*^9, {3.8458845087881536`*^9, 3.845884570137352*^9}, 
   3.846336929848647*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"32e60381-e1c8-4a5f-9584-e810713a7f38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"expressaoKFK", "[", 
       RowBox[{
       "40", ",", "w", ",", "1", ",", "0.50", ",", "1", ",", "\[Beta]m"}], 
       "]"}], "==", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"3.49", "-", 
        RowBox[{"2.72", " ", "I"}]}]}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8458816712946606`*^9, 3.845881673126591*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"bfe1f83b-edc8-488f-82c9-35819cd92dbd"],

Cell[BoxData[
 RowBox[{"3.498279212263212`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.729201698398075`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8458816737476006`*^9, 3.84633693332443*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"9f3caeaa-4067-4880-9577-203a0bda59b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KFKdR", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"40", "+", "i"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"expressaoKFK", "[", 
             RowBox[{
              RowBox[{"40", "+", "i"}], ",", "w", ",", "1", ",", "0.50", ",", 
              "1", ",", "\[Beta]m"}], "]"}], "==", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"3.49", "-", 
              RowBox[{"2.72", " ", "I"}]}]}], "}"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8458804388811474`*^9, 3.8458804751750937`*^9}, {
  3.845880552295039*^9, 3.8458806270790215`*^9}, {3.8458806721197333`*^9, 
  3.845880692927822*^9}, {3.8458811405597534`*^9, 3.8458811684067497`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"bde7d415-0569-4040-9780-3cf22b14a8ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", "3.498279212263212`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "3.4983314994528136`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "3.4983514334701673`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "3.498347923854615`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "3.4983314371512124`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "3.4983107482218223`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "3.4982916182242993`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "3.49827681583262`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "3.498266848952028`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "3.4982608972466736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "3.498257627288049`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "3.498255748621381`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "3.498254297923874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "3.4982527120489846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "3.4982507702687347`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "3.49824848089076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "3.4982459682084146`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "3.4982433841182794`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "3.4982408559464244`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "3.4982384649409544`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "3.498236247193974`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "3.498234203139743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "3.4982323142322453`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "3.498230553404132`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "3.4982288959922303`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "3.4982273217502424`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "3.4982258167715026`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "3.498224373772734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "3.498222987833727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "3.4982216570544624`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "3.4982203800948275`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "3.4982191552839623`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "3.4982179810500185`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "3.498216854834474`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "3.4982157740532687`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "3.498214736303032`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "3.498213738558866`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "3.4982127786862636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "3.4982118543795266`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "3.4982109636589023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "3.4982101046532783`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "3.498209275655393`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "3.4982084753663827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "3.4982077023096356`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "3.4982069552806063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", "3.498206232480618`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", "3.4982055336606406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", "3.4982048569990143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88", ",", "3.4982042018044623`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89", ",", "3.498203567279992`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90", ",", "3.4982029516691613`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91", ",", "3.498202354780021`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92", ",", "3.4982017759771256`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93", ",", "3.498201214249032`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94", ",", "3.4982006687064215`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95", ",", "3.498200138526085`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", "3.4981996235751027`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "3.4981991229069167`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98", ",", "3.4981986363802613`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", "3.4981981629653567`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", "3.498197702299349`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.845881653916278*^9, 3.845881816418124*^9, 
  3.846337591359374*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"a29830a7-0877-47f8-bfa1-d706ef81c3c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KFKdIm", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"40", "+", "i"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"expressaoKFK", "[", 
             RowBox[{
              RowBox[{"40", "+", "i"}], ",", "w", ",", "1", ",", "0.50", ",", 
              "1", ",", "\[Beta]m"}], "]"}], "==", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"3.49", "-", 
              RowBox[{"2.72", " ", "I"}]}]}], "}"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8458811855119286`*^9, 3.8458811906870966`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"f3f9916c-e510-4d9c-b7af-6ce91b62b54f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", 
     RowBox[{"-", "2.729201698398075`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", 
     RowBox[{"-", "2.7291748713175656`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", 
     RowBox[{"-", "2.729139583008658`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", 
     RowBox[{"-", "2.7291098140707755`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", 
     RowBox[{"-", "2.72909158853745`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", 
     RowBox[{"-", "2.729085253838179`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", 
     RowBox[{"-", "2.729088062194137`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", 
     RowBox[{"-", "2.729096286832582`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", 
     RowBox[{"-", "2.7291065821228204`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", 
     RowBox[{"-", "2.7291166125678545`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", 
     RowBox[{"-", "2.7291251444873996`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", 
     RowBox[{"-", "2.7291318281804076`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", 
     RowBox[{"-", "2.7291368700000613`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", 
     RowBox[{"-", "2.7291407233713505`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", 
     RowBox[{"-", "2.7291438677482778`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", 
     RowBox[{"-", "2.729146683341627`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", 
     RowBox[{"-", "2.7291494099376807`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", 
     RowBox[{"-", "2.7291521589248213`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", 
     RowBox[{"-", "2.7291549492257374`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", 
     RowBox[{"-", "2.7291577493745134`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", 
     RowBox[{"-", "2.7291605117923328`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", 
     RowBox[{"-", "2.729163192155035`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", 
     RowBox[{"-", "2.729165762268359`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", 
     RowBox[{"-", "2.729168209376786`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", 
     RowBox[{"-", "2.7291705338894774`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", 
     RowBox[{"-", "2.729172744192454`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", 
     RowBox[{"-", "2.7291748521977004`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", 
     RowBox[{"-", "2.7291768692841916`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", 
     RowBox[{"-", "2.729178805895704`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", 
     RowBox[{"-", "2.729180669566233`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", 
     RowBox[{"-", "2.7291824658470945`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", 
     RowBox[{"-", "2.7291841986114487`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", 
     RowBox[{"-", "2.7291858706895065`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", 
     RowBox[{"-", "2.7291874846284814`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", 
     RowBox[{"-", "2.7291890426122505`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", 
     RowBox[{"-", "2.729190546829356`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", 
     RowBox[{"-", "2.729191999723491`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", 
     RowBox[{"-", "2.7291934037487544`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", 
     RowBox[{"-", "2.7291947610027054`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", 
     RowBox[{"-", "2.7291960740517878`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", 
     RowBox[{"-", "2.7291973448754696`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", 
     RowBox[{"-", "2.729198575095759`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", 
     RowBox[{"-", "2.729199767300689`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", 
     RowBox[{"-", "2.7292009229980483`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", 
     RowBox[{"-", "2.7292020432388693`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", 
     RowBox[{"-", "2.7292031298344415`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", 
     RowBox[{"-", "2.7292041845699697`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", 
     RowBox[{"-", "2.7292052082499385`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88", ",", 
     RowBox[{"-", "2.7292062024791477`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89", ",", 
     RowBox[{"-", "2.7292071681259507`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90", ",", 
     RowBox[{"-", "2.729208106834144`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91", ",", 
     RowBox[{"-", "2.7292090192360767`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92", ",", 
     RowBox[{"-", "2.729209906697415`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93", ",", 
     RowBox[{"-", "2.7292107695961216`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94", ",", 
     RowBox[{"-", "2.7292116095650525`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95", ",", 
     RowBox[{"-", "2.729212427338169`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", 
     RowBox[{"-", "2.7292132232751287`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", 
     RowBox[{"-", "2.729213998828154`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98", ",", 
     RowBox[{"-", "2.729214754115008`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", 
     RowBox[{"-", "2.7292154901728045`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", 
     RowBox[{"-", "2.729216207874791`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.845882180315609*^9, 3.84633759156442*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"547dc581-1bdd-433a-999a-618668058c4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VSHdR", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"40", "+", "i"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"expressaoDet", "[", 
             RowBox[{
              RowBox[{"40", "+", "i"}], ",", "w", ",", "1", ",", "0.50", ",", 
              "1"}], "]"}], "==", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"3.49", "-", 
              RowBox[{"2.72", " ", "I"}]}]}], "}"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.845882192470503*^9, 3.8458822056715136`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"04186e8b-65c3-4445-b332-356f32967555"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", "3.50124590199803`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "3.5011326005162227`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "3.5010395359664708`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "3.500961072585283`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "3.500891519143511`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "3.5008264641825306`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "3.500763185726745`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "3.5007004697817066`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "3.50063815711697`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "3.50057665360068`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "3.500516537980866`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "3.5004583148742987`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "3.500402303504914`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "3.5003486246754956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "3.500297242619897`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "3.5002480256981525`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "3.5002008024218587`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "3.5001554015411385`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "3.5001116740939135`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "3.500069500645118`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "3.500028788968609`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "3.4999894672326257`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "3.499951476413411`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "3.499914764086212`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "3.4998792803788956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "3.49984497598193`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "3.4998118016697117`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "3.499779708680252`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "3.4997486494124908`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "3.4997185780842823`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "3.499689451174225`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "3.4996612276160626`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "3.4996338687833557`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "3.4996073383420745`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "3.49958160204557`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "3.4995566275208403`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "3.49953238408197`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "3.499508842578047`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "3.4994859752779464`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "3.4994637557806283`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "3.499442158944049`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "3.499421160823334`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "3.4994007386116324`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "3.499380870584823`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "3.4993615360455865`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", "3.4993427152677805`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", "3.4993243894419894`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", "3.4993065406273436`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88", ",", "3.499289151699901`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89", ",", "3.499272206308747`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90", ",", "3.4992556888348925`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91", ",", "3.4992395843506667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92", ",", "3.499223878583644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93", ",", "3.4992085578825765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94", ",", "3.4991936091860985`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95", ",", "3.499179019990533`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", "3.499164778323387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "3.499150872715848`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98", ",", "3.499137292177259`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", "3.4991240261717524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", "3.4991110645949197`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8458826231358767`*^9, 3.846338048438117*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"42fcf51c-fec1-4424-a9a1-67300f888e7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VSHdIm", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"40", "+", "i"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"expressaoDet", "[", 
             RowBox[{
              RowBox[{"40", "+", "i"}], ",", "w", ",", "1", ",", "0.50", ",", 
              "1"}], "]"}], "==", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"3.49", "-", 
              RowBox[{"2.72", " ", "I"}]}]}], "}"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.845882214855369*^9, 3.8458822154525023`*^9}, {
  3.8458836599113235`*^9, 3.84588366079095*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b7ff9f1e-faf6-4bbb-87b8-177d09826ce9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", 
     RowBox[{"-", "2.7225383057637353`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", 
     RowBox[{"-", "2.7228145791002856`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", 
     RowBox[{"-", "2.7230759564418245`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", 
     RowBox[{"-", "2.7233178802055766`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", 
     RowBox[{"-", "2.723539563725689`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", 
     RowBox[{"-", "2.723742651613739`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", 
     RowBox[{"-", "2.7239299060993956`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", 
     RowBox[{"-", "2.7241042217983185`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", 
     RowBox[{"-", "2.7242680522376816`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", 
     RowBox[{"-", "2.724423194050825`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", 
     RowBox[{"-", "2.724570814296532`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", 
     RowBox[{"-", "2.7247116016773445`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", 
     RowBox[{"-", "2.7248459486096643`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", 
     RowBox[{"-", "2.724974107348299`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", 
     RowBox[{"-", "2.725096296205477`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", 
     RowBox[{"-", "2.7252127550447356`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", 
     RowBox[{"-", "2.7253237616547055`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", 
     RowBox[{"-", "2.7254296243993545`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", 
     RowBox[{"-", "2.7255306648422772`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", 
     RowBox[{"-", "2.7256271998842343`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", 
     RowBox[{"-", "2.7257195284597513`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", 
     RowBox[{"-", "2.7258079242946223`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", 
     RowBox[{"-", "2.725892633994364`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", 
     RowBox[{"-", "2.72597387875549`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", 
     RowBox[{"-", "2.7260518578950776`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", 
     RowBox[{"-", "2.7261267527813327`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", 
     RowBox[{"-", "2.726198730297492`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", 
     RowBox[{"-", "2.7262679454735945`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", 
     RowBox[{"-", "2.7263345432732007`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", 
     RowBox[{"-", "2.7263986597051866`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", 
     RowBox[{"-", "2.7264604225016984`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", 
     RowBox[{"-", "2.726519951569506`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", 
     RowBox[{"-", "2.7265773593624254`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", 
     RowBox[{"-", "2.7266327512606265`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", 
     RowBox[{"-", "2.7266862259842535`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", 
     RowBox[{"-", "2.7267378760358407`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", 
     RowBox[{"-", "2.7267877881548803`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", 
     RowBox[{"-", "2.726836043761767`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", 
     RowBox[{"-", "2.726882719374865`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", 
     RowBox[{"-", "2.726927886988691`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", 
     RowBox[{"-", "2.7269716144162133`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", 
     RowBox[{"-", "2.7270139655935197`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", 
     RowBox[{"-", "2.7270550008520456`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", 
     RowBox[{"-", "2.727094777163333`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", 
     RowBox[{"-", "2.727133348363156`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", 
     RowBox[{"-", "2.727170765358457`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", 
     RowBox[{"-", "2.7272070763161143`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", 
     RowBox[{"-", "2.72724232683993`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88", ",", 
     RowBox[{"-", "2.7272765601356563`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89", ",", 
     RowBox[{"-", "2.727309817161581`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90", ",", 
     RowBox[{"-", "2.7273421367715396`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91", ",", 
     RowBox[{"-", "2.727373555845722`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92", ",", 
     RowBox[{"-", "2.7274041094130728`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93", ",", 
     RowBox[{"-", "2.7274338307617145`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94", ",", 
     RowBox[{"-", "2.7274627515468866`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95", ",", 
     RowBox[{"-", "2.727490901886142`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", 
     RowBox[{"-", "2.7275183104499785`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", 
     RowBox[{"-", "2.7275450045469287`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98", ",", 
     RowBox[{"-", "2.7275710102008475`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", 
     RowBox[{"-", "2.72759635222507`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", 
     RowBox[{"-", "2.7276210542898798`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.845883582950384*^9, 3.845883661638371*^9, 
  3.8463380486731696`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"08d1711f-356a-434f-a50c-e63b04bf0add"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"KFKdR", ",", "VSHdR"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"3.4980", ",", "3.5015"}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<N\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(R\)]\)(\!\(\*SuperscriptBox[\(l\
\), \(\(\\\ \)\(-1\)\)]\))\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", " ", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"PointLegend", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<FKKS\>\"", ",", "\"\<VSH\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"ImageSize", "->", " ", "Large"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "15"}], "]"}]}], ",", " ", 
   RowBox[{"PlotTheme", "->", " ", "\"\<Scientific\>\""}], ",", 
   RowBox[{"RotateLabel", "->", " ", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.845883735074975*^9, 3.8458839826162004`*^9}, {
  3.8458840258160257`*^9, 3.8458840508952513`*^9}, {3.84588433582414*^9, 
  3.845884344663994*^9}, {3.846336104745891*^9, 3.846336105266084*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"6ae69a4d-1696-4077-bf94-9ac6498c2ce9"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {
      {RGBColor[0.9, 0.36, 0.054], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6], CapForm["Butt"], PointBox[CompressedData["
1:eJw9y1tIU3EAx/FjBIMctCEWXQi76KQHoYfU0cWfoM7p3M45O2fnOC/lZVlp
ZplaKXYo6cFaKRkUJpkRqaWU1kNENSHqpQvdFhJJowuy6AJRPehDWez3hz9/
Pnz/v5WVu+XAPEEQNv29c+//k4M7px4+PTAbj380cqDfvmQ/HbOQi0J/8sh5
9lzURRaH+9jzMGxxruN/Iw+Zb5v1TnYH2m0R0WB3QJlcdWI/ez6MhhqlkT0f
Xdt61jewOyEfvN5ez+5EcKbz8C72AvgCr+7VsRfAmTITrWUvRM+i0k872Qvx
YzBxfAe7C+5guGI7uwtLPsSZatiL4OweHQ+wF2Fi8/291exuzF+wzFnF7sab
qYn0SnYPHhkb7BXsHkSnP7q2sou4fGVP/ZaYIeJakq23nP9FjDWmPiuLOSTC
Vd26kBYkTL1vVku5lzA8NDlQwr2Er0NNv/3cS+hvtXppQUb/8pabxdzL+HbR
vYI2ZEQdWUGdexmufb/iaMGLx3Zzm8a9F0uzM2Z83HthkVIP0SEvzlT1mmhB
QWaa2KNyr+CGyZxMGwqSPAO3FO4VWPPfSbSgYuPJc1+83Kso0s4epw0VD6xP
0uiQirW22Rcy9z58D8e30fDh6t1ICm340NmR/VLi3ofVXWs6aEGDydyUTkND
S4bls8i9huiR1xfokIaSwVE/LejoS+hOpKFjJKv8uYd7HT8lazcd0lE7fVSi
hWKUHRtLmPMfxloRPg==
        "]]}, 
      {RGBColor[0.365248, 0.427802, 0.758297], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], CapForm["Butt"], 
       PointBox[CompressedData["
1:eJw9y11IU2Ecx/GTBKHVsgszRjczKyqbVlKyzP1Y6tz7ztk70YWrJYPGmr2A
mXiwRoJbOVYgtd2kuAu1WJERKS1KTLpotcTMiCJaRAsqBEFra72c/wMPDz++
z0fi9HKuAoZh9ufvn/ffqYfsZtmeYMEq/J18PW651z5jhc00oGB6y3IJ9QbU
XVl8t7BM6I1o8Q+7U8LmG1Fcskkfp67E8MfVkl7qSmz0npZ7qTchFs6F9dSb
UDFbZpFSV2H3+2BSRF2Fp9uXVN8YoavhrDiQeSFsXo3O/sjkKHUNJgdlM9eo
azC7vrWwi7oWD0fqlG7qWgxqBtpY6jrUDg4EZNR16F3ae7ycuh5pz6/SNdT1
cL01nlnMrfzfDehTNF5KC5s3oEP30pCibsTWFtWdhLBhRLN2xb0b9D/fI63m
qLATRpz7kOMD5FmUhDU1Z8mzeHO16uQx8iwCfTPSQ+RZdPvHnXryHIqrbheB
PIfr215JdpHn0J0I95eT55CKBntKyZtgPxqbLiJvwnz7Qkc2K3gTxIUT/A9h
J0yY+nL+dVrYjBmon7kwJ2yYsdni9yfJm6Fr70xOkDeDVc657pO3IBZ6roiT
t4ALjR2Jkbdg/mfJVJS8BVnnKc9l8lbEDl809JC34pG00tNF3gq5WP64jbwV
mdpxzkfehuqdD9a5ydtw4rNX1EzehqGIqMZB3oaDQ19DLHk7HKM+sZq8HZ+G
i5MK8nZUZozxfeTtuOt7MlZN3gGpaMP3Hfn9GwEfB1g=
        "]]}}, {{}, {}}}, InsetBox[
     TemplateBox[{"\"FKKS\"", "\"VSH\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.9, 0.36, 0.054], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6000000000000001, 0.24, 0.036000000000000004`],
                     FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.9`", ",", "0.36`", ",", "0.054`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.9, 0.36, 0.054]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.9, 0.36, 0.054], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.2434986666666667, 0.28520133333333336`, 
                    0.5055313333333333], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.365248`", ",", "0.427802`", ",", "0.758297`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.365248, 0.427802, 0.758297]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.365248, 0.427802, 0.758297], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{38.75000000000001, 3.498},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \
\\(R\\)]\\)(\\!\\(\\*SuperscriptBox[\\(l\\), \\(\\(\\\\ \
\\)\\(-1\\)\\)]\\))\"", TraditionalForm], None}, {
      FormBox["\"N\"", TraditionalForm], None}},
   FrameStyle->Directive[
     GrayLevel[0], 15],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->Large,
   LabelStyle->{FontFamily -> "Times"},
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{38.75000000000001, 100.}, {3.498, 3.5015}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   RotateLabel->False,
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.9, 0.36, 0.054], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6]], 
         Point[CompressedData["
1:eJw9y1tIU3EAx/FjBIMctCEWXQi76KQHoYfU0cWfoM7p3M45O2fnOC/lZVlp
ZplaKXYo6cFaKRkUJpkRqaWU1kNENSHqpQvdFhJJowuy6AJRPehDWez3hz9/
Pnz/v5WVu+XAPEEQNv29c+//k4M7px4+PTAbj380cqDfvmQ/HbOQi0J/8sh5
9lzURRaH+9jzMGxxruN/Iw+Zb5v1TnYH2m0R0WB3QJlcdWI/ez6MhhqlkT0f
Xdt61jewOyEfvN5ez+5EcKbz8C72AvgCr+7VsRfAmTITrWUvRM+i0k872Qvx
YzBxfAe7C+5guGI7uwtLPsSZatiL4OweHQ+wF2Fi8/291exuzF+wzFnF7sab
qYn0SnYPHhkb7BXsHkSnP7q2sou4fGVP/ZaYIeJakq23nP9FjDWmPiuLOSTC
Vd26kBYkTL1vVku5lzA8NDlQwr2Er0NNv/3cS+hvtXppQUb/8pabxdzL+HbR
vYI2ZEQdWUGdexmufb/iaMGLx3Zzm8a9F0uzM2Z83HthkVIP0SEvzlT1mmhB
QWaa2KNyr+CGyZxMGwqSPAO3FO4VWPPfSbSgYuPJc1+83Kso0s4epw0VD6xP
0uiQirW22Rcy9z58D8e30fDh6t1ICm340NmR/VLi3ofVXWs6aEGDydyUTkND
S4bls8i9huiR1xfokIaSwVE/LejoS+hOpKFjJKv8uYd7HT8lazcd0lE7fVSi
hWKUHRtLmPMfxloRPg==
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.365248, 0.427802, 0.758297], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6]], 
         Point[CompressedData["
1:eJw9y11IU2Ecx/GTBKHVsgszRjczKyqbVlKyzP1Y6tz7ztk70YWrJYPGmr2A
mXiwRoJbOVYgtd2kuAu1WJERKS1KTLpotcTMiCJaRAsqBEFra72c/wMPDz++
z0fi9HKuAoZh9ufvn/ffqYfsZtmeYMEq/J18PW651z5jhc00oGB6y3IJ9QbU
XVl8t7BM6I1o8Q+7U8LmG1Fcskkfp67E8MfVkl7qSmz0npZ7qTchFs6F9dSb
UDFbZpFSV2H3+2BSRF2Fp9uXVN8YoavhrDiQeSFsXo3O/sjkKHUNJgdlM9eo
azC7vrWwi7oWD0fqlG7qWgxqBtpY6jrUDg4EZNR16F3ae7ycuh5pz6/SNdT1
cL01nlnMrfzfDehTNF5KC5s3oEP30pCibsTWFtWdhLBhRLN2xb0b9D/fI63m
qLATRpz7kOMD5FmUhDU1Z8mzeHO16uQx8iwCfTPSQ+RZdPvHnXryHIqrbheB
PIfr215JdpHn0J0I95eT55CKBntKyZtgPxqbLiJvwnz7Qkc2K3gTxIUT/A9h
J0yY+nL+dVrYjBmon7kwJ2yYsdni9yfJm6Fr70xOkDeDVc657pO3IBZ6roiT
t4ALjR2Jkbdg/mfJVJS8BVnnKc9l8lbEDl809JC34pG00tNF3gq5WP64jbwV
mdpxzkfehuqdD9a5ydtw4rNX1EzehqGIqMZB3oaDQ19DLHk7HKM+sZq8HZ+G
i5MK8nZUZozxfeTtuOt7MlZN3gGpaMP3Hfn9GwEfB1g=
          "]]}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {False, False}, AxesLabel -> {None, None}, 
      AxesOrigin -> {38.75000000000001, 3.498}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
        "\!\(\*SubscriptBox[\(\[Omega]\), \
\(R\)]\)(\!\(\*SuperscriptBox[\(l\), \(\(\\ \)\(-1\)\)]\))", None}, {
        "N", None}}, FrameStyle -> Directive[
        GrayLevel[0], 15], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {{0}, {0}}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      LabelStyle -> {FontFamily -> "Times"}, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{38.75000000000001, 100.}, {3.498, 3.5015}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, RotateLabel -> False, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.9, 0.36, 0.054], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.365248, 0.427802, 0.758297], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6]]}, {"FKKS", "VSH"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
       Joined -> {False, False}, LabelStyle -> {FontFamily -> "Times"}, 
       LegendLayout -> "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.8458835916352854`*^9, {3.84588395745827*^9, 3.8458839832513657`*^9}, 
   3.8458840516323757`*^9, {3.8458843372549753`*^9, 3.845884345765436*^9}, 
   3.846338048744186*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"1d948324-89a1-4ef5-92e0-b5ac349739ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"KFKdIm", ",", "VSHdIm"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2.730"}], ",", 
      RowBox[{"-", "2.722"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<N\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(I\)]\)(\!\(\*SuperscriptBox[\(l\
\), \(\(\\\ \)\(-1\)\)]\))\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", " ", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"PointLegend", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<FKKS\>\"", ",", "\"\<VSH\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"ImageSize", "->", " ", "Large"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "15"}], "]"}]}], ",", " ", 
   RowBox[{"PlotTheme", "->", " ", "\"\<Scientific\>\""}], ",", 
   RowBox[{"RotateLabel", "->", " ", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8458840642561865`*^9, 3.845884155543729*^9}, {
   3.845884201776419*^9, 3.8458842651367865`*^9}, 3.8458843507845135`*^9, {
   3.846336109810133*^9, 3.8463361102658844`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"80d6ab8a-cbc1-40ab-bffd-13ff06a61b3e"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {
      {RGBColor[0.9, 0.36, 0.054], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6], CapForm["Butt"], PointBox[CompressedData["
1:eJw9kl1Ik1Echw+mUdbahGBFopalMIy8KZ0p/iCn29z03ftu72aZps1VlpOa
H2wXOa351UUGXUghyWoRIVH2gWjJgroIgiIqwhEUVNAQiW6SQMkKfwcOh4fn
PPCHc7Y3t8stKUKIspX99/y/KjDYue/+sXdp8X8YrkBiaThat8rChMwF444q
ehPkNQ/7i+gr8arj/OJu+ko8/WC5aaCvgjAWZxfQV+F9LLO9kN6M7pz5t3vp
zUgf3aPfT29BapY8Uk5vwRmtN+MAvRXZt/WPTPRW+M+aZzivqEZTl9Rkoa+G
91xRwkpvQ/J6gcVGb0MkK3faTm/Hj5xYYS29HRv7grck+hrkd5Vtk+lr8Dpt
uU+hr8W90z8TTvpaaALenSq9hOSW5nr3KkNC78CGiIf3Jcyu/32N7xGXkH/l
wZ2D7B0wZEQnD7F3IGx7PlHP3gFN+sexw+wd6Gnw9zewlxEdnPM1spexpAmW
H2EvI2/xsq6JvYzHweAcWSiYHAqNNbNXEAnN1x1lr2CgQa/zslfg8ypxsnBi
6uKX1hb2Try5mqLzsXfC2rn2LjnuxLNkbjX/q3ChdGvPZzJc+FWqBo6zd+HF
xDdxgr0LqRrbMFmoGO99om1lr2Lmk+cSOaxCjqnak+xVjA69HCILNzaHvotT
7N1oDEx3kMNuGEe6v5LjboyvK1Ha2HtgKN40S4YHU6l5eX72HuwKRS6Q4x4s
l0gLZFGHNvONmvYV/gNJBh2c
        "]]}, 
      {RGBColor[0.365248, 0.427802, 0.758297], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], CapForm["Butt"], 
       PointBox[CompressedData["
1:eJw9y2tIk2EYxvG3ieR0sbKywkMYpmRIUWgpalegr85tuvPeVBA8dGKyEltF
Fi9+maVkWohQhkZQSiRFEQmxuaBsHitJgoxI0qLEFLM+ZMsO9/3Aw8OP6/nH
ljpNFQpBEDKW7p/338lC6aR/i+9psPcv5Syku5oV5r7/FrJRUBemekOWs3He
J78vfEa7iPna4qhhsixiOrmoJdVPew5apLTHl8lyDuoTahK+856LFdudKn0/
7blYr9tVdpUsaKA1nuj7zLsG4kRHa/IA7XlItpaE1JDlPLxWN6R6eNdiPPWY
JsC7FhkndVL6IO06tDUU1rvIsg6bfArVbd71iJitDJ7gXY+wnrhra4doz8ek
QwwVyXI+dm67UFrNewGC8iMH2nkvwNHQ1vJ+3g1QvXsizpNhgLM5cC5ymP4b
sGbHzZy9ZK8B7WcbmyrIghHK2sSaOjKWbOvZ0MW9EcfHy075uTeiUr3nzifu
Tdg8VOZfPkK9CftnFkbjyLIJvqrdb0H2mrDxfvNcEVkwI1bdFe3i3oz4CMfh
Ru7NePk1euIG92Z0WA81ebi34JH+4JlX3Fswfav77hfuLYhySCmK59RbIIaH
rFpHFqz4cOCHZisZViRd/DWVSZatqL7UNGvk3orgohFHOfc2dB9xl7i4t6E4
PmXYzb0NgdOre1u5tyGpMzytk3s7ejOmMh9yb0fCMuVoH/d2DLY9WBzj3g75
46JnknsJVxbvxXzjXoI7yR0d9IJ6CfL1Oc9KslfCzIJWGUMW9mGsyvszccm/
AaecJ48=
        "]]}}, {{}, {}}}, InsetBox[
     TemplateBox[{"\"FKKS\"", "\"VSH\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.9, 0.36, 0.054], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6000000000000001, 0.24, 0.036000000000000004`],
                     FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.9`", ",", "0.36`", ",", "0.054`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.9, 0.36, 0.054]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.9, 0.36, 0.054], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.2434986666666667, 0.28520133333333336`, 
                    0.5055313333333333], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.365248`", ",", "0.427802`", ",", "0.758297`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.365248, 0.427802, 0.758297]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.365248, 0.427802, 0.758297], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{38.75000000000001, -2.722},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \
\\(I\\)]\\)(\\!\\(\\*SuperscriptBox[\\(l\\), \\(\\(\\\\ \
\\)\\(-1\\)\\)]\\))\"", TraditionalForm], None}, {
      FormBox["\"N\"", TraditionalForm], None}},
   FrameStyle->Directive[
     GrayLevel[0], 15],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->Large,
   LabelStyle->{FontFamily -> "Times"},
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{38.75000000000001, 100.}, {-2.73, -2.722}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   RotateLabel->False,
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.9, 0.36, 0.054], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6]], 
         Point[CompressedData["
1:eJw9kl1Ik1Echw+mUdbahGBFopalMIy8KZ0p/iCn29z03ftu72aZps1VlpOa
H2wXOa351UUGXUghyWoRIVH2gWjJgroIgiIqwhEUVNAQiW6SQMkKfwcOh4fn
PPCHc7Y3t8stKUKIspX99/y/KjDYue/+sXdp8X8YrkBiaThat8rChMwF444q
ehPkNQ/7i+gr8arj/OJu+ko8/WC5aaCvgjAWZxfQV+F9LLO9kN6M7pz5t3vp
zUgf3aPfT29BapY8Uk5vwRmtN+MAvRXZt/WPTPRW+M+aZzivqEZTl9Rkoa+G
91xRwkpvQ/J6gcVGb0MkK3faTm/Hj5xYYS29HRv7grck+hrkd5Vtk+lr8Dpt
uU+hr8W90z8TTvpaaALenSq9hOSW5nr3KkNC78CGiIf3Jcyu/32N7xGXkH/l
wZ2D7B0wZEQnD7F3IGx7PlHP3gFN+sexw+wd6Gnw9zewlxEdnPM1spexpAmW
H2EvI2/xsq6JvYzHweAcWSiYHAqNNbNXEAnN1x1lr2CgQa/zslfg8ypxsnBi
6uKX1hb2Try5mqLzsXfC2rn2LjnuxLNkbjX/q3ChdGvPZzJc+FWqBo6zd+HF
xDdxgr0LqRrbMFmoGO99om1lr2Lmk+cSOaxCjqnak+xVjA69HCILNzaHvotT
7N1oDEx3kMNuGEe6v5LjboyvK1Ha2HtgKN40S4YHU6l5eX72HuwKRS6Q4x4s
l0gLZFGHNvONmvYV/gNJBh2c
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.365248, 0.427802, 0.758297], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6]], 
         Point[CompressedData["
1:eJw9y2tIk2EYxvG3ieR0sbKywkMYpmRIUWgpalegr85tuvPeVBA8dGKyEltF
Fi9+maVkWohQhkZQSiRFEQmxuaBsHitJgoxI0qLEFLM+ZMsO9/3Aw8OP6/nH
ljpNFQpBEDKW7p/338lC6aR/i+9psPcv5Syku5oV5r7/FrJRUBemekOWs3He
J78vfEa7iPna4qhhsixiOrmoJdVPew5apLTHl8lyDuoTahK+856LFdudKn0/
7blYr9tVdpUsaKA1nuj7zLsG4kRHa/IA7XlItpaE1JDlPLxWN6R6eNdiPPWY
JsC7FhkndVL6IO06tDUU1rvIsg6bfArVbd71iJitDJ7gXY+wnrhra4doz8ek
QwwVyXI+dm67UFrNewGC8iMH2nkvwNHQ1vJ+3g1QvXsizpNhgLM5cC5ymP4b
sGbHzZy9ZK8B7WcbmyrIghHK2sSaOjKWbOvZ0MW9EcfHy075uTeiUr3nzifu
Tdg8VOZfPkK9CftnFkbjyLIJvqrdb0H2mrDxfvNcEVkwI1bdFe3i3oz4CMfh
Ru7NePk1euIG92Z0WA81ebi34JH+4JlX3Fswfav77hfuLYhySCmK59RbIIaH
rFpHFqz4cOCHZisZViRd/DWVSZatqL7UNGvk3orgohFHOfc2dB9xl7i4t6E4
PmXYzb0NgdOre1u5tyGpMzytk3s7ejOmMh9yb0fCMuVoH/d2DLY9WBzj3g75
46JnknsJVxbvxXzjXoI7yR0d9IJ6CfL1Oc9KslfCzIJWGUMW9mGsyvszccm/
AaecJ48=
          "]]}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {False, False}, AxesLabel -> {None, None}, 
      AxesOrigin -> {38.75000000000001, -2.722}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
        "\!\(\*SubscriptBox[\(\[Omega]\), \
\(I\)]\)(\!\(\*SuperscriptBox[\(l\), \(\(\\ \)\(-1\)\)]\))", None}, {
        "N", None}}, FrameStyle -> Directive[
        GrayLevel[0], 15], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {{0}, {0}}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      LabelStyle -> {FontFamily -> "Times"}, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{38.75000000000001, 100.}, {-2.73, -2.722}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, RotateLabel -> False, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.9, 0.36, 0.054], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.365248, 0.427802, 0.758297], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6]]}, {"FKKS", "VSH"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
       Joined -> {False, False}, LabelStyle -> {FontFamily -> "Times"}, 
       LegendLayout -> "Column"]], {Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.845884156105196*^9, {3.8458842058934865`*^9, 3.8458842302412434`*^9}, 
   3.8458842670101767`*^9, 3.845884351473158*^9, 3.8463380488262043`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"a4cee1d8-b2f9-4edd-b0ee-bb9bf0b268aa"]
}, Open  ]]
},
WindowSize->{1139, 1333},
WindowMargins->{{Automatic, 45}, {Automatic, 60}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f0446fd4-ec4e-458b-be39-bbb94b7f1683"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 214, 4, 44, "Input",ExpressionUUID->"20890aac-06a3-4d51-9763-7411bc5ae6cd"],
Cell[775, 26, 851, 26, 29, "Input",ExpressionUUID->"1dcb9e8f-bfca-43f3-97d9-bf2ff6be782f"],
Cell[1629, 54, 163, 6, 58, "Text",ExpressionUUID->"0af064c8-cbd1-4ac3-bfea-0757efc7c302"],
Cell[1795, 62, 402, 10, 47, "Input",ExpressionUUID->"cff119e5-e5e3-4ba6-adad-c27f5bf6632f"],
Cell[2200, 74, 757, 21, 82, "Input",ExpressionUUID->"08b97b25-94e8-4b4f-bc22-6af803af02ab"],
Cell[2960, 97, 767, 21, 82, "Input",ExpressionUUID->"b5fcae2d-2330-4b30-931a-53765e1d5600"],
Cell[3730, 120, 1350, 34, 47, "Input",ExpressionUUID->"965fafa9-83bc-4b88-b941-c9af57066931"],
Cell[5083, 156, 1876, 46, 47, "Input",ExpressionUUID->"35d51904-f68e-488f-8b22-d13e901e090e"],
Cell[6962, 204, 1785, 40, 47, "Input",ExpressionUUID->"7db65d84-582c-49a2-b0db-27177cb7eaaa"],
Cell[8750, 246, 952, 23, 44, "Input",ExpressionUUID->"426e34da-93fd-4bee-b64d-cc639b6714ca"],
Cell[9705, 271, 2968, 83, 152, "Input",ExpressionUUID->"e210274c-7196-4e49-a5fb-435fafb6698e"],
Cell[12676, 356, 2452, 63, 198, "Input",ExpressionUUID->"3422aa55-d391-454a-9673-c54741ba4c79"],
Cell[15131, 421, 1459, 34, 102, "Input",ExpressionUUID->"6a5e0397-ae1c-495c-819a-69cfdf736680"],
Cell[16593, 457, 154, 3, 35, "Text",ExpressionUUID->"92fbc189-e597-41f6-84e5-28996e2efe53"],
Cell[16750, 462, 5683, 165, 444, "Input",ExpressionUUID->"5c990175-353d-4141-9666-81e68930cabe"],
Cell[22436, 629, 4405, 118, 260, "Input",ExpressionUUID->"a1b227ec-ca68-4769-835c-d02857ab6f72"],
Cell[26844, 749, 4276, 99, 238, "Input",ExpressionUUID->"c186fcb3-6eda-4eed-956b-7dc22076eb37"],
Cell[31123, 850, 1040, 26, 44, "Input",ExpressionUUID->"d4b60915-ef40-4bc0-a8f3-74ac30ca0742"],
Cell[32166, 878, 149, 3, 35, "Text",ExpressionUUID->"eb1d9821-6135-4be2-8e5b-99002b2dd743"],
Cell[CellGroupData[{
Cell[32340, 885, 832, 21, 44, "Input",ExpressionUUID->"1eca9a72-8b2e-45f8-9fd0-349844125834"],
Cell[33175, 908, 431, 8, 33, "Output",ExpressionUUID->"1a3cc498-858e-45ed-8ce2-224a01c3fd23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33643, 921, 909, 22, 44, "Input",ExpressionUUID->"fb7f0012-dc8f-4b84-9555-c89f4a77508d"],
Cell[34555, 945, 531, 10, 33, "Output",ExpressionUUID->"f0a70de1-2d56-4348-b219-019932aadd1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35123, 960, 854, 22, 44, "Input",ExpressionUUID->"0c4998a7-b133-427c-82d3-ff067a51a486"],
Cell[35980, 984, 378, 7, 33, "Output",ExpressionUUID->"df1063a1-ae11-4193-a77a-40b4ed30c7ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36395, 996, 756, 20, 44, "Input",ExpressionUUID->"06a20dff-d427-4ede-8cf1-6cdad2d86753"],
Cell[37154, 1018, 331, 6, 33, "Output",ExpressionUUID->"3c603de6-5b09-4681-b056-e5511f8ebcc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37522, 1029, 809, 21, 44, "Input",ExpressionUUID->"8db801ba-bb30-4459-a2a1-378adc7612bb"],
Cell[38334, 1052, 360, 7, 33, "Output",ExpressionUUID->"5eb01ed2-e294-4925-9039-af4a74c18ed1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38731, 1064, 801, 21, 44, "Input",ExpressionUUID->"9b41c783-63e6-4da7-a031-03cbc659298d"],
Cell[39535, 1087, 366, 8, 33, "Output",ExpressionUUID->"94bc6eaf-c8a6-49e8-a8e3-c70f9844c794"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39938, 1100, 807, 21, 44, "Input",ExpressionUUID->"0b5d5eb0-1084-45a7-8a98-ce25ad947ebc"],
Cell[40748, 1123, 360, 7, 33, "Output",ExpressionUUID->"aa9046e6-46a6-46b3-8e48-7fb306696370"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41145, 1135, 802, 21, 44, "Input",ExpressionUUID->"df14f8f6-fbfd-4002-ae37-e78792b0a1cc"],
Cell[41950, 1158, 393, 8, 33, "Output",ExpressionUUID->"89e06fb7-220e-428f-a16a-b3d5172788ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42380, 1171, 806, 21, 44, "Input",ExpressionUUID->"d104d4b5-25c3-4114-9e20-f391036e3100"],
Cell[43189, 1194, 363, 8, 33, "Output",ExpressionUUID->"5b702a4b-a8b9-4309-b32e-12d418cc9a4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43589, 1207, 895, 22, 50, "Input",ExpressionUUID->"281766d4-302f-49ca-b9f8-be10c482a43c"],
Cell[44487, 1231, 768, 19, 33, "Output",ExpressionUUID->"ccf17dc2-3304-492a-8ddf-5deb7adf1e9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45292, 1255, 1164, 29, 44, "Input",ExpressionUUID->"a3f8f849-f997-4dde-9e6e-51555744cb09"],
Cell[46459, 1286, 620, 12, 47, "Message",ExpressionUUID->"4f3668a3-9f87-48b0-9505-d00809e7730e"],
Cell[47082, 1300, 622, 12, 47, "Message",ExpressionUUID->"9d5234aa-7294-49de-8295-5017312531f9"],
Cell[47707, 1314, 620, 12, 47, "Message",ExpressionUUID->"ea074cd0-7185-45a7-8acc-649c24ec6598"],
Cell[48330, 1328, 477, 10, 28, "Message",ExpressionUUID->"94271c52-3760-4e60-ad5c-99266c03f838"],
Cell[48810, 1340, 4929, 126, 154, "Output",ExpressionUUID->"b74c44a7-f628-4b91-be9d-6e74708043ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53776, 1471, 1059, 27, 44, "Input",ExpressionUUID->"9834b7ac-22e5-40cf-bb02-e239a6a7a637"],
Cell[54838, 1500, 716, 14, 47, "Message",ExpressionUUID->"acebefc5-6651-4514-b67b-154c23566b8e"],
Cell[55557, 1516, 714, 14, 47, "Message",ExpressionUUID->"00a71083-f486-42af-bfaf-9a8794b05c8f"],
Cell[56274, 1532, 714, 14, 47, "Message",ExpressionUUID->"6f2a480e-0e46-4812-8251-b3f36d48a9e4"],
Cell[56991, 1548, 573, 12, 28, "Message",ExpressionUUID->"b7bc34c5-86e7-4c02-8b81-6d7faab5f4ad"],
Cell[57567, 1562, 6329, 189, 154, "Output",ExpressionUUID->"6d4801ef-fc03-455a-883c-3ed497c71980"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63933, 1756, 725, 19, 44, "Input",ExpressionUUID->"abfd07b0-749f-4958-bad3-7a3e3f13067d"],
Cell[64661, 1777, 339, 7, 33, "Output",ExpressionUUID->"f7358b19-f5e7-4955-a831-3aba5795ca78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65037, 1789, 725, 19, 44, "Input",ExpressionUUID->"8b6cd85b-36ca-4af2-81c3-aaa2dfc485e0"],
Cell[65765, 1810, 337, 6, 33, "Output",ExpressionUUID->"0cedd9e4-fc9e-44e1-a5a3-f0ee8a6b50e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66139, 1821, 726, 19, 44, "Input",ExpressionUUID->"33483991-3510-4649-aafc-a5924ab7c6f1"],
Cell[66868, 1842, 335, 6, 33, "Output",ExpressionUUID->"ca5f699b-9e34-4163-ad46-41f9a59cc25f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67240, 1853, 722, 19, 44, "Input",ExpressionUUID->"9cf5c884-c5c3-40c9-bce6-587b14f6b5b9"],
Cell[67965, 1874, 337, 7, 33, "Output",ExpressionUUID->"55bed5de-ec47-45b5-bf94-6d85173bf916"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68339, 1886, 727, 19, 44, "Input",ExpressionUUID->"4c6a2ddf-f9c8-4eea-94fd-1fe0ccab7482"],
Cell[69069, 1907, 335, 6, 33, "Output",ExpressionUUID->"42c73b0d-1126-498f-a759-15c72fe03ef9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69441, 1918, 725, 19, 44, "Input",ExpressionUUID->"2592fad7-c2bd-4ab7-bc54-d8a47c79084b"],
Cell[70169, 1939, 339, 7, 33, "Output",ExpressionUUID->"6b4cd881-7e4e-4b57-96a8-f27960f0d596"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70545, 1951, 731, 19, 44, "Input",ExpressionUUID->"43fed483-2e88-447a-bb86-17e2770ae0d0"],
Cell[71279, 1972, 342, 7, 33, "Output",ExpressionUUID->"db9a0226-29a5-47c6-8e8e-0c3b7bde480c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71658, 1984, 1145, 29, 44, "Input",ExpressionUUID->"aab9d631-85a9-4543-8459-376f9b05544e"],
Cell[72806, 2015, 5034, 128, 154, "Output",ExpressionUUID->"8687d19c-a369-476b-853a-a7ed987c50e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77877, 2148, 1039, 27, 44, "Input",ExpressionUUID->"445804b4-d784-4b6a-ab36-fee4c34aadbb"],
Cell[78919, 2177, 6238, 188, 154, "Output",ExpressionUUID->"bfb2d902-3e67-48e7-9e56-d6751309da4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85194, 2370, 1450, 33, 121, "Input",ExpressionUUID->"c5205e03-09ee-4909-bf25-724d8da821e5"],
Cell[86647, 2405, 17609, 381, 370, "Output",ExpressionUUID->"31199222-2ca6-4db9-b40e-0807509b9485"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104293, 2791, 1343, 33, 121, "Input",ExpressionUUID->"6e254017-e494-4455-85dc-2e48753ecb57"],
Cell[105639, 2826, 17427, 376, 357, "Output",ExpressionUUID->"32e60381-e1c8-4a5f-9584-e810713a7f38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123103, 3207, 671, 18, 44, "Input",ExpressionUUID->"bfe1f83b-edc8-488f-82c9-35819cd92dbd"],
Cell[123777, 3227, 283, 4, 33, "Output",ExpressionUUID->"9f3caeaa-4067-4880-9577-203a0bda59b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124097, 3236, 1209, 29, 44, "Input",ExpressionUUID->"bde7d415-0569-4040-9780-3cf22b14a8ef"],
Cell[125309, 3267, 4955, 127, 154, "Output",ExpressionUUID->"a29830a7-0877-47f8-bfa1-d706ef81c3c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130301, 3399, 1058, 27, 44, "Input",ExpressionUUID->"f3f9916c-e510-4d9c-b7af-6ce91b62b54f"],
Cell[131362, 3428, 6211, 187, 154, "Output",ExpressionUUID->"547dc581-1bdd-433a-999a-618668058c4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137610, 3620, 1038, 27, 44, "Input",ExpressionUUID->"04186e8b-65c3-4445-b332-356f32967555"],
Cell[138651, 3649, 4922, 126, 154, "Output",ExpressionUUID->"42fcf51c-fec1-4424-a9a1-67300f888e7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143610, 3780, 1089, 28, 44, "Input",ExpressionUUID->"b7ff9f1e-faf6-4bbb-87b8-177d09826ce9"],
Cell[144702, 3810, 6239, 188, 154, "Output",ExpressionUUID->"08d1711f-356a-434f-a50c-e63b04bf0add"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150978, 4003, 1342, 31, 121, "Input",ExpressionUUID->"6ae69a4d-1696-4077-bf94-9ac6498c2ce9"],
Cell[152323, 4036, 17544, 379, 389, "Output",ExpressionUUID->"1d948324-89a1-4ef5-92e0-b5ac349739ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169904, 4420, 1362, 33, 121, "Input",ExpressionUUID->"80d6ab8a-cbc1-40ab-bffd-13ff06a61b3e"],
Cell[171269, 4455, 17577, 380, 365, "Output",ExpressionUUID->"a4cee1d8-b2f9-4edd-b0ee-bb9bf0b268aa"]
}, Open  ]]
}
]
*)


